Quantum stress and torsion distributions in the deuteron

Stress distributions in the deuteron are related to form factors of the asymmetric energy-momentum tensor through three-dimensional Fourier transforms. There are eleven such form factors, which we calculate in an impulse approximation. We compare the obtained form factors to prior results for the six form factors that have been previously calculated. We then elaborate on the formalism for relating the form factors to internal distributions of mass, mass flux, momentum, stresses, and forces, and obtain results for all of these distributions. We obtain the principal stresses for the symmetric part of the stress tensor, and show that the antisymmetric part describes reorientation of fermion spin by torsion stress when the nucleon moves between the S- and D-waves. Force distributions in the nucleons depend on the so-called non-conserved form factors through the Cauchy momentum equation, and are non-radial owing to the presence of tensor forces and spin-orbit coupling.

==> anc/EMTFFs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    655797,      19832]
NotebookOptionsPosition[    612391,      19212]
NotebookOutlinePosition[    612854,      19230]
CellTagsIndexPosition[    612811,      19227]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.979344755929269*^9, 
  3.9793447579853373`*^9}},ExpressionUUID->"441dbefa-3491-40e6-b502-\
b221b2554aab"],

Cell[CellGroupData[{

Cell["Deuteron EMT-FFs Non-relativistic Impulse approximation", "Section",
 CellChangeTimes->{{3.978458876878581*^9, 
  3.978458918695525*^9}},ExpressionUUID->"5dfc4cf5-64a9-4ea3-b1ee-\
867a8de3a9b8"],

Cell["\<\
This notebook was made by Alan Sosa with the purpose to show explicitly how \
the expressions we have for the EMT-FFs come about in our paper 

It should be noted that there are many ways to represent the results of the \
form factors that are completely equivalent. Most of the results in this \
notebook match exactly to the results in the paper. A few results are \
different and we used certain bessel transform identites to get the \
expressions smaller in paper (we also double checked the equivalence through \
numerical results, check deupack package in python if interested).

Some of the density equations are also shown in this notebook, but for the \
most part those are easily calculated by hand.

Any questions or comments about the notebook please email me at: \
asosa090@fiu.edu\
\>", "Text",
 CellChangeTimes->{{3.978458930754086*^9, 3.978459146403455*^9}, {
   3.978518971765862*^9, 3.978519006864395*^9}, {3.978597171559222*^9, 
   3.978597217319148*^9}, {3.9785972855609703`*^9, 3.978597338664342*^9}, {
   3.9786171784915943`*^9, 3.978617270704912*^9}, {3.978617441101461*^9, 
   3.978617456380123*^9}, {3.978645051593986*^9, 3.978645078321*^9}, 
   3.9786876618851433`*^9},ExpressionUUID->"eb6f4dbd-0fcf-413b-9241-\
7a27d8b93a77"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], "\n", 
 RowBox[{"<<", "FeynCalc`"}]}], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"ebe240a4-51a0-4bcc-be3c-1ead9613fa8e"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"10.1.0 (stable version). For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{
        RowBox[{"online", " ", "documentation"}], ","}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://feyncalc.github.io/referenceDev"], None},
       ButtonNote->"https://feyncalc.github.io/referenceDev"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" visit the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["forum",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" and have a look at the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
     "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"here", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
       ButtonNote->
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["10.1.0 (stable version). For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["online documentation,", ButtonData :> {
         URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]],
      "Text"], 
    Style[" visit the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["forum", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
    Style[" and have a look at the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" The PDF-version of the manual can be downloaded ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["here.", ButtonData :> {
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVz30s1HEABvCTm1ahYmzeyVAIddoZwtfU2phkUh3jZCYv1abNUQ2dDsvb
HR2Vl4xzkZfKLBu5mzu7rUNXoYjZWsdCX2LXi82tnt8fzz7/PXset6s34zNM
WCwWD0ksco3LrKakzO6EqBpOiw6ZKKDXZPFBxhm1XjQLzZzMfi3BPY4fdxjV
peMDpjWUFKX+VvnC3A8G1kkYY2P0S4Qsi4jKK3BZ5fYmBU5pt/mFsORf2c8e
OO0xFtoL320m39FB14ShjAWoUXW1+9VSYv43L7AI2ny1cq+CZpeVPBnsCdC0
DsJt1/zJKcg9vzO6C7datpTuYkqcpVFZF2CydUdDIcxIe2VZAvu/WXFFsDky
Xd0G7U/p/OXwwG7T0AA0Cna1jCHmxYYJyEsXmOhgiUlS1h94pDbawU2CnmX/
Ym+opXvHhXWUjC/YXWyD+nULjw74/JMD5y3kPIrQutZTEiThiM/CbgG3N+Ih
JTWq4OPX4cjZB6uMA4uacCnkVbUJlTC31MUYJqXkh9HdtB6G3xvtW4OGndVA
QQMl5eohvQKyrTVRI42UeCjm3n+HwsrYW+uPKeEXNPL3P6HEs7/OIILzESlJ
Ghha36O3bKIkQFFxjgNbPutkr2G+vC/PopmSDonPCx/I9tvOuQQ3TqcNC2Hq
YPUEv4WSM8Fe1/qgzH7Yhd0OHfOcXOB9o80NLxgWbRtYAD1Ll+JjZczPTGEO
dM7qVjPGLFZ8kcLDQZ1rjHMJsz5KeJtrCGFcmdcd3YBPxezsuE5KssuDuxm5
d8Wb3nJKTMdm0uZgpFyyz/cZfrjZalbgy9bGYyld2Dsf5ZUK/wM3SIFC
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3fed7030-68d3-4bb3-911c-2325f31bb5dd"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellChangeTimes->CompressedData["
1:eJwV0n0s1HEABvC73LQKFWPz7jKuEOq0M4SvYW1MMqkwTmbyUm3aHNXQ6bC8
EyovGeciL5VZNnI3d3Zbh65CEbO1joW+xK4Xm1s9vz+eff57tmd7uFdvxqSx
WSxWPBJX4BSdXklJifUpSSWckRxhyyFvqvAw46xKJ5mDxvbGv5bhPruPu4yq
4olBoypKCpJ/Kz1g9gc96zSMtDR4xkGWaXD5Fbii5L5JgtOaHWE+LPpX8rMX
zriMB/TBd1uJd7TQKXY4bRGqld0dntWUmPzN8SmAll/NnSug8WVFvBT2eqvb
huCOU+7UNBSc3x3bg9ut2wrnGkocGkIzLsBEi87GfJiW8sqsCA58MxdIYEtI
qqod2pzResngob3m4UFoEO1pGP1NCvWTMD5VxNbCInZCxh94rDrClluLnhWv
QjeoofsnxHWUTCxaX2yHug1Tl074/JMt/y3kPwrWONVT4lvLrwmHPSJBX/BD
SqqUfievw9HwB2uMg0vqoAYYX9EuVsDsYkdDYAMlPwzORvUw6N5Y/zrU7675
iBopKVUN6+SQY6EOHW2ixEU+//47FJdH3dp4TIkwr0l48AklrgN1eglcCE5K
UMOA+l6dWTMl3vKyc3zY+lkrfQ1zZf05pi2UdNa6v3CHHM+drEtw82zKiBgm
D1VOClspCfPjXeuHUpsRR04HtMuxd4T3DZY3eDAwwsonD7oWL8dESZmd6eIs
6JDRo2KMXCr70gCP+natM87Hzrkr4G2B3p9xdUF7fBM+reFkRndRklnq18Mo
uFuz5SajxGh8NmUehshqD3g8ww6ulXoVvmxrOpHUjd/0hPGS4X80voDr
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"03807920-b3ec-45ad-b131-7508638877d7"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
   "Text",
   StripOnInput->False,
   FontSlant->Italic], TraditionalForm]], "Print",
 CellChangeTimes->CompressedData["
1:eJwV0n0s1HEABvAT0ypUjM37ybhCqNPOEPc1WhuTTKpjnMzkpdq0Oaqh02F5
uyNUXjJvkZfKLBu5y53d1qGrUMRsrWOhL7HrxeZWz++PZ5//nu3ZHpcrN2JS
jVgslgCJy2dHp1VQUmx7QlIBpyWHjOSQM1lwkHFGpZPMQlNH019LcI/Dxx1G
VdH4gHElJflJv5VeMOuDnnUSRlobvOMgy5xfdhkuK11eJ8IpzbYwDxb+K/7Z
A6fdxoJ64bvNhNtayI4dSl2AamVXq3cVJWZ/s/3yofVXS9dyaHpJIWiHPb7q
5kG4zc6ZnIK8czuju3CraUvhKqXEqTYs/TxMsGqry4OpyS8tCmH/N0ueBDaG
pqhaoN0prU8nPLDbMDQADaJdDWOgWYF+AgpSREZaWGgUn/4HHqmKsHeRoWfZ
p8ADaujecXE1JeMLthdaoG7d3K0NPvtkz30LuQ/5GnYNJf4yrvQM7BbxevkP
KKlUBhy/BkfO3F9lHFhUh9RCQXmLWAGzipwNwbWU/DC4GtfAkLujfWtQv7Pq
J6qjpEQ1pJNDEyt12Eg9JW7yufffobgs6ub6I0qEufXC/Y8pce+v1kvgPD8x
Xg2Danp0Fg2U+MpLz3Jh02dt+yuY09mXbd5ISZvM87knNPHezrwIN04nD4th
0mDFhLCJkvAAztU+2G437GzSCh2yHZ3hPYP1dQ4MjrDxy4XuRUsxUe3MzjRx
JnRK71YxRi6WfqmFh/071hjnYmc9FfAWTx/IuDKvPboBn0hNMqI7KMkoCehm
5N2Rbnp0UmI8NpM8B0M7Zfu8nmKHi416Bb5orj+W2IUfvQnnJMH/NZ+BCg==

  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"815c5cc0-0954-4e90-b40b-a66b40a55248"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Off", "[", 
  RowBox[{"ClebschGordan", "::", "phy"}], "]"}], "\n", 
 RowBox[{"Off", "[", 
  RowBox[{"ClebschGordan", "::", "tri"}], "]"}]}], "Input",
 CellChangeTimes->{{3.978457756114067*^9, 3.978457756114872*^9}, {
  3.978517990789794*^9, 3.978517993803146*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"b4a0c53d-c285-43ba-b876-481b9b1790aa"],

Cell[CellGroupData[{

Cell["Setting up wavefunctions", "Subsubsection",
 CellChangeTimes->{{3.9785132438789463`*^9, 
  3.9785132489375973`*^9}},ExpressionUUID->"63311141-2df4-4827-a188-\
0504422db0ea"],

Cell["Radial Deuteron wavefunctions", "Text",
 CellChangeTimes->{{3.978549363146593*^9, 3.978549366373497*^9}, {
  3.978597238936108*^9, 
  3.97859724123812*^9}},ExpressionUUID->"64abeb72-a1f5-45f3-938b-\
caa693ec2a9b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["f", "0"], "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"u", "[", "r", "]"}], "r"]}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["f", "2"], "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"w", "[", "r", "]"}], "r"]}]}], "Input",
 CellChangeTimes->{{3.96790043786125*^9, 3.967900452539549*^9}, 
   3.967919603038679*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"cf795125-b77f-4268-844c-dc80ec6b4575"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Swave", "[", 
    RowBox[{
    "sd_", ",", "sp_", ",", "sn_", ",", "r_", ",", "\[Theta]_", ",", 
     "\[Phi]_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["f", "0"], "[", "r", "]"}], "*", 
      RowBox[{"Y", "[", 
       RowBox[{"0", ",", "0", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "*", 
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "ms"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "sd"}], "}"}]}], "]"}], "*", 
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", "sn"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", "sp"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "ms"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ms", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Dwave", "[", 
   RowBox[{
   "M_", ",", "sd_", ",", "sp_", ",", "sn_", ",", "r_", ",", "\[Theta]_", ",",
     "\[Phi]_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["f", "2"], "[", "r", "]"}], "*", 
     RowBox[{"Y", "[", 
      RowBox[{"2", ",", "M", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "*", 
     RowBox[{"ClebschGordan", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "M"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "ms"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "sd"}], "}"}]}], "]"}], "*", 
     RowBox[{"ClebschGordan", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", "sn"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", "sp"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "ms"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ms", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "\n"}], "Input",
 CellChangeTimes->{{3.966451903120398*^9, 3.966451923644137*^9}, 
   3.966451972700171*^9, {3.966454810140851*^9, 3.966454832853125*^9}, {
   3.967053591520659*^9, 3.967053597394887*^9}, 3.967059468859891*^9, {
   3.967116618072845*^9, 3.967116620650381*^9}, 3.967116709393383*^9, {
   3.967206379384393*^9, 3.96720639598774*^9}, {3.967206738136565*^9, 
   3.967206738704789*^9}, 3.967826187344862*^9, {3.9785132766009283`*^9, 
   3.978513281036851*^9}, 3.9785134658418837`*^9, 3.9785179468644867`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"e93b74e6-a0ac-4cbb-9855-49526412a666"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Psi]", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["s", "d"], ",", 
      SubscriptBox["s", "p"], ",", 
      SubscriptBox["s", "n"]}], ")"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b312fb9d-b742-4a89-b045-3485b7ef0dc8"],
 "(r,\[Theta],\[Phi]) (for rest of notebook\[CloseCurlyQuote]s notes will \
refer to this as \[Psi])"
}], "Text",
 CellChangeTimes->{{3.97854929003168*^9, 
  3.978549344933584*^9}},ExpressionUUID->"26244de5-c2fd-4f9e-8137-\
8841f324a158"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{
   "sd_", ",", "sp_", ",", "sn_", ",", "r_", ",", "\[Theta]_", ",", 
    "\[Phi]_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Swave", "[", 
     RowBox[{
     "sd", ",", "sp", ",", "sn", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
     "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Dwave", "[", 
       RowBox[{
       "M", ",", "sd", ",", "sp", ",", "sn", ",", "r", ",", "\[Theta]", ",", 
        "\[Phi]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"M", ",", 
        RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.967115225155442*^9, 3.967115244469766*^9}, {
   3.9679200230636797`*^9, 3.967920066525576*^9}, 3.968164662986084*^9, {
   3.978513455665598*^9, 3.9785134658450527`*^9}, 3.978513499125166*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"d2499098-c66d-447b-8855-38d9425c35ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Setting up rules for evaluations of angular integrals of multiple spherical \
harmonics\
\>", "Subsubsection",
 CellChangeTimes->{{3.978513376975335*^9, 
  3.978513412101473*^9}},ExpressionUUID->"15e19c8f-5a05-4d96-9509-\
363a7a1a90fa"],

Cell[TextData[{
 "ReplaceSpherical replaces ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["Y", "l"], "m"], "(", 
    RowBox[{"\[Theta]", ",", "\[Phi]"}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2a153eb8-b63b-4c20-b332-f4b66a96d603"],
 " with its explicit value\n\nRule2Sphere is the result of integrating a \
complex conjugated spherical harmonic and a spherical harmonic (shows the \
orthonormality of spherical harmonics)"
}], "Text",
 CellChangeTimes->{{3.9785974180238457`*^9, 3.978597596500348*^9}, 
   3.978600776845242*^9, {3.978600844850285*^9, 
   3.978600877628949*^9}},ExpressionUUID->"b71f6b23-4c76-40b2-8856-\
339db17bd129"],

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{"ReplaceSpherical", "=", 
     RowBox[{
      RowBox[{"Y", "[", 
       RowBox[{"l_", ",", "m_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}], ":>", 
      RowBox[{"SphericalHarmonicY", "[", 
       RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Rule2Sphere", "=", 
     RowBox[{
      RowBox[{"Times", "[", 
       RowBox[{"pre___", ",", 
        RowBox[{"Conjugate", "[", 
         RowBox[{"Y", "[", 
          RowBox[{"l2_", ",", "m2_", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
         "]"}], ",", "mid___", ",", 
        RowBox[{"Y", "[", 
         RowBox[{"l1_", ",", "m1_", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        ",", "rest___"}], "]"}], ":>", 
      RowBox[{"(", 
       RowBox[{"pre", "*", "mid", "*", "rest", "*", 
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"l1", ",", "l2"}], "]"}], 
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"m1", ",", "m2"}], "]"}]}], ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.967027894472306*^9, 3.967027899107941*^9}, {
   3.9670279936652803`*^9, 3.967028049791144*^9}, {3.967028117617299*^9, 
   3.967028122656522*^9}, {3.967130884770246*^9, 3.967130979558579*^9}, 
   3.978600773155142*^9, 3.978600841984226*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"e537fe34-79c9-4d19-bbd0-9492e206f8f0"],

Cell[TextData[{
 "RuleSphericalC is the replacement ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "l"], 
      RowBox[{"m", "*"}]], "(", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], ")"}], "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"-", "m"}]], 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["Y", "l"], 
       RowBox[{"-", "m"}]], "(", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], ")"}], " "}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9091abc2-8403-4ecf-bae7-d33aac707207"]
}], "Text",
 CellChangeTimes->{{3.978597627374498*^9, 
  3.978597679810947*^9}},ExpressionUUID->"4750dc3b-db77-4952-83f1-\
5fac3f453954"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RuleSphericalC", "=", " ", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{"pre___", ",", 
      RowBox[{"Conjugate", "[", 
       RowBox[{"Y", "[", 
        RowBox[{"l_", ",", "m_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}], 
       "]"}], ",", "rest___"}], "]"}], ":>", 
    RowBox[{"(", 
     RowBox[{"pre", "*", "rest", "*", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"-", "m"}]], "*", 
      RowBox[{"SphericalHarmonicY", "[", 
       RowBox[{"l", ",", 
        RowBox[{"-", "m"}], ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.967130970747381*^9, 3.96713097160585*^9}, {
   3.967131478370502*^9, 3.967131486822547*^9}, {3.967142572410162*^9, 
   3.967142580703952*^9}, {3.967210337020355*^9, 3.967210342918387*^9}, {
   3.9672125781782007`*^9, 3.96721260404738*^9}, 3.979965352859476*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"9e1640af-e8f0-402a-bd5b-6638bd804dc2"],

Cell[TextData[{
 "Plane wave expansion into bessel functions and spherical harmonics\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["e", 
     RowBox[{"i", 
      RowBox[{
       OverscriptBox["k", "\[RightVector]"], ".", 
       OverscriptBox["r", "\[RightVector]"], " "}]}]], "=", " ", 
    RowBox[{"4", "\[Pi]", " ", 
     SubscriptBox[
      SuperscriptBox["\[CapitalSigma]", "\[Infinity]"], 
      RowBox[{"l", "=", "0"}]], " ", 
     SubscriptBox[
      SuperscriptBox["\[CapitalSigma]", "l"], 
      RowBox[{"m", "=", 
       RowBox[{"-", "l"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", "i", ")"}], "l"], 
     RowBox[{
      SubscriptBox["j", "l"], "(", 
      RowBox[{"k", "*", "r"}], ")"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"-", "m"}]], 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["Y", "l"], 
       RowBox[{"m", "*"}]], "(", 
      RowBox[{
       SubscriptBox["\[Theta]", "k"], ",", 
       SubscriptBox["\[Phi]", "k"]}], ")"}], "*", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["Y", "l"], "m"], "(", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], ")"}]}]}], TraditionalForm]],
  InitializationCell->True,ExpressionUUID->
  "368bd8ed-4319-4f7b-a0aa-23af4e488047"],
 "\nThe sums over l and m are performed later (they are also truncated)"
}], "Text",
 CellChangeTimes->{{3.978513551309413*^9, 3.978513566551896*^9}, {
  3.97859768525638*^9, 3.978597862500197*^9}, {3.978597893821383*^9, 
  3.9785979596259203`*^9}, {3.9785980900503693`*^9, 3.978598223378606*^9}, {
  3.97860434743791*^9, 
  3.978604364102003*^9}},ExpressionUUID->"85cc151b-0ae8-43a1-929f-\
8c6e0c327649"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PlaneWave", "[", 
   RowBox[{
   "k_", ",", "\[Theta]k_", ",", "\[Phi]k_", ",", "r_", ",", "\[Theta]_", ",",
     "\[Phi]_", ",", "l_", ",", "m_"}], "]"}], ":=", 
  RowBox[{"4", "*", "\[Pi]", "*", 
   SuperscriptBox["\[ImaginaryI]", "l"], "*", 
   RowBox[{
    SubscriptBox["j", "l"], "[", 
    RowBox[{"k", "*", "r"}], "]"}], "*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"-", "m"}]], "*", 
   RowBox[{"Y", "[", 
    RowBox[{"l", ",", 
     RowBox[{"-", "m"}], ",", "\[Theta]k", ",", "\[Phi]k"}], "]"}], "*", 
   RowBox[{"Y", "[", 
    RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.96814392826315*^9, 3.968143934569252*^9}, {
   3.968236387596569*^9, 3.968236402690159*^9}, 3.978604337939054*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"901c09bc-80a2-4ac4-bec8-aed429c08764"],

Cell[TextData[{
 "Int3Spherical is the result of angular integrations of 3 spherical \
harmonics\n\n",
 Cell[BoxData[
  RowBox[{
   RowBox[{"\[Integral]", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "l1"], "m1"], 
     RowBox[{"(", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], ")"}], 
     SuperscriptBox[
      SubscriptBox["Y", "l2"], "m2"], 
     RowBox[{"(", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], ")"}], 
     SuperscriptBox[
      SubscriptBox["Y", "l3"], "m3"], 
     RowBox[{"(", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], ")"}], 
     RowBox[{"\[DifferentialD]", "\[CapitalOmega]"}]}]}], "=", " ", 
   RowBox[{
    RowBox[{"\[Sqrt]", 
     RowBox[{"[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "l1"}], "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "l2"}], "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "l3"}], "+", "1"}], ")"}]}], 
       RowBox[{"4", "\[Pi]"}]], "]"}]}], "*", 
    TemplateBox[<|"boxes" -> FormBox[
        RowBox[{"(", 
          Cell[
           BoxData[
            FormBox[
             GridBox[{{
                Cell[
                 TextData[{" ", 
                   Cell[
                    BoxData[
                    RowBox[{
                    StyleBox["l", "TI"], "1"}]], "InlineFormula"], " "}]], 
                Cell[
                 TextData[{" ", 
                   Cell[
                    BoxData[
                    RowBox[{
                    StyleBox["l", "TI"], "2"}]], "InlineFormula"], " "}]], 
                Cell[
                 TextData[{" ", 
                   Cell[
                    BoxData[
                    RowBox[{
                    StyleBox["l", "TI"], "3"}]], "InlineFormula"], " "}]]}, {
                Cell[
                 TextData[{" ", 
                   Cell["0", "InlineFormula"], " "}]], 
                Cell[
                 TextData[{" ", 
                   Cell["0", "InlineFormula"], " "}]], 
                Cell[
                 TextData[{" ", 
                   Cell["0", "InlineFormula"], " "}]]}}], TraditionalForm]]], 
          ")"}], TraditionalForm], "errors" -> {}, "input" -> 
      "$\\begin{pmatrix}\nl1 & l2 & l3\\\\\n0 & 0 & 0\n\\end{pmatrix}$", 
      "state" -> "Boxes"|>,
     "TeXAssistantTemplate"], 
    TemplateBox[<|"boxes" -> FormBox[
        RowBox[{"(", 
          Cell[
           BoxData[
            FormBox[
             GridBox[{{
                Cell[
                 TextData[{" ", 
                   Cell[
                    BoxData[
                    RowBox[{
                    StyleBox["l", "TI"], "1"}]], "InlineFormula"], " "}]], 
                Cell[
                 TextData[{" ", 
                   Cell[
                    BoxData[
                    RowBox[{
                    StyleBox["l", "TI"], "2"}]], "InlineFormula"], " "}]], 
                Cell[
                 TextData[{" ", 
                   Cell[
                    BoxData[
                    RowBox[{
                    StyleBox["l", "TI"], "3"}]], "InlineFormula"], " "}]]}, {
                Cell[
                 TextData[{" ", 
                   Cell[
                    BoxData[
                    RowBox[{
                    StyleBox["m", "TI"], "1"}]], "InlineFormula"], " "}]], 
                Cell[
                 TextData[{" ", 
                   Cell[
                    BoxData[
                    RowBox[{
                    StyleBox["m", "TI"], "2"}]], "InlineFormula"], " "}]], 
                Cell[
                 TextData[{" ", 
                   Cell[
                    BoxData[
                    RowBox[{
                    StyleBox["m", "TI"], "3"}]], "InlineFormula"], " "}]]}}], 
             TraditionalForm]]], ")"}], TraditionalForm], "errors" -> {}, 
      "input" -> 
      "$\\begin{pmatrix}\nl1 & l2 & l3\\\\\nm1 & m2 & m3\n\\end{pmatrix}$", 
      "state" -> "Boxes"|>,
     "TeXAssistantTemplate"]}]}]], "Text",ExpressionUUID->
  "35795e24-931f-4dfb-9e39-791ef4decf95"]
}], "Text",
 CellChangeTimes->{{3.97851369023416*^9, 3.9785137016153173`*^9}, {
  3.978599101436934*^9, 3.978599206216374*^9}, {3.978599780662027*^9, 
  3.9785997894804792`*^9}, {3.978600035846011*^9, 3.978600098617385*^9}, {
  3.9786002804709053`*^9, 3.978600289556498*^9}, {3.9786003491791553`*^9, 
  3.978600385818523*^9}, {3.978602424150981*^9, 
  3.978602434972999*^9}},ExpressionUUID->"7a2abad7-ddeb-465d-8a93-\
17343b9d906e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Int3Spherical", "[", 
   RowBox[{
   "l1_", ",", "m1_", ",", "l2_", ",", "m2_", ",", "l3_", ",", "m3_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "l1"}], "+", "1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "l2"}], "+", "1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "l3"}], "+", "1"}], ")"}]}], 
     RowBox[{"4", "\[Pi]"}]], "]"}], "*", 
   RowBox[{"ThreeJSymbol", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l3", ",", "0"}], "}"}]}], "]"}], "*", 
   RowBox[{"ThreeJSymbol", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l1", ",", "m1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l2", ",", "m2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l3", ",", "m3"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9670331486007*^9, 3.967033150714151*^9}, {
  3.967033216830179*^9, 3.967033228855772*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"e433f0ed-355d-486f-aadc-739f155980b6"],

Cell["\<\
A few of these rules below are the same just sometimes mathematica will \
recognize squared and cubed objects as different so need multiple rules for \
the same thing. 
These rules below are effectively doing the angular integrations over 3 \
spherical harmonics\
\>", "Text",
 CellChangeTimes->{{3.978513718730204*^9, 3.978513765672756*^9}, {
  3.978600599737133*^9, 3.978600669519966*^9}, {3.9786025378281717`*^9, 
  3.978602613233178*^9}},ExpressionUUID->"a0281128-3668-43d3-b3c1-\
9930020e6a95"],

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{"rule3Sphere", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Y", "[", 
        RowBox[{"l3_", ",", "m3_", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{"Y", "[", 
        RowBox[{"l2_", ",", "m2_", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{"Y", "[", 
        RowBox[{"l1_", ",", "m1_", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      ":>", 
      RowBox[{"Int3Spherical", "[", 
       RowBox[{"l1", ",", "m1", ",", "l2", ",", "m2", ",", "l3", ",", "m3"}], 
       "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"rule3Sphere2", "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Y", "[", 
        RowBox[{"l_", ",", "m_", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       "3"], ":>", 
      RowBox[{"Int3Spherical", "[", 
       RowBox[{"l", ",", "m", ",", "l", ",", "m", ",", "l", ",", "m"}], 
       "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"rule3Sphere1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Y", "[", 
        RowBox[{"l3_", ",", "m3_", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       SuperscriptBox[
        RowBox[{"Y", "[", 
         RowBox[{"l2_", ",", "m2_", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "2"]}], ":>", 
      RowBox[{"Int3Spherical", "[", 
       RowBox[{"l2", ",", "m2", ",", "l2", ",", "m2", ",", "l3", ",", "m3"}], 
       "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.966510537015192*^9, {3.96703347287719*^9, 3.967033499566456*^9}, {
   3.978458013196231*^9, 3.978458022272891*^9}, {3.978600927447501*^9, 
   3.9786009333609047`*^9}, {3.978601702387035*^9, 3.978601705401086*^9}, {
   3.978602314027483*^9, 3.978602341157383*^9}, {3.978602474292274*^9, 
   3.978602509166053*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"6adb6720-528a-4408-a03e-dc8d4b852fc7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["vector setup", "Subsubsection",
 CellChangeTimes->{{3.966586228174914*^9, 3.96658623411452*^9}, {
   3.977258317326992*^9, 3.977258323882453*^9}, 
   3.978603793488484*^9},ExpressionUUID->"14d955be-1a42-4cb1-b1da-\
2ee9072157aa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CartesianPair", "[", 
    RowBox[{
     RowBox[{"CartesianMomentum", "[", 
      SubscriptBox["e", "x"], "]"}], ",", 
     RowBox[{"CartesianMomentum", "[", 
      SubscriptBox["e", "x"], "]"}]}], "]"}], "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CartesianPair", "[", 
    RowBox[{
     RowBox[{"CartesianMomentum", "[", 
      SubscriptBox["e", "y"], "]"}], ",", 
     RowBox[{"CartesianMomentum", "[", 
      SubscriptBox["e", "x"], "]"}]}], "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CartesianPair", "[", 
    RowBox[{
     RowBox[{"CartesianMomentum", "[", 
      SubscriptBox["e", "z"], "]"}], ",", 
     RowBox[{"CartesianMomentum", "[", 
      SubscriptBox["e", "x"], "]"}]}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CartesianPair", "[", 
    RowBox[{
     RowBox[{"CartesianMomentum", "[", 
      SubscriptBox["e", "z"], "]"}], ",", 
     RowBox[{"CartesianMomentum", "[", 
      SubscriptBox["e", "z"], "]"}]}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CartesianPair", "[", 
    RowBox[{
     RowBox[{"CartesianMomentum", "[", 
      SubscriptBox["e", "z"], "]"}], ",", 
     RowBox[{"CartesianMomentum", "[", 
      SubscriptBox["e", "y"], "]"}]}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CartesianPair", "[", 
    RowBox[{
     RowBox[{"CartesianMomentum", "[", 
      SubscriptBox["e", "y"], "]"}], ",", 
     RowBox[{"CartesianMomentum", "[", 
      SubscriptBox["e", "y"], "]"}]}], "]"}], "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.966587070600747*^9, 3.966587080834193*^9}, {
  3.966587456530524*^9, 3.966587571446899*^9}, {3.978458064073366*^9, 
  3.97845806809622*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"7d0d0dab-d46a-4237-8f3a-800a9bb82ba9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CartesianPair", "[", 
    RowBox[{
     RowBox[{"CartesianMomentum", "[", 
      OverscriptBox["r", "^"], "]"}], ",", 
     RowBox[{"CartesianMomentum", "[", 
      OverscriptBox["r", "^"], "]"}]}], "]"}], "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CartesianPair", "[", 
    RowBox[{
     RowBox[{"CartesianMomentum", "[", 
      OverscriptBox["b", "^"], "]"}], ",", 
     RowBox[{"CartesianMomentum", "[", 
      OverscriptBox["b", "^"], "]"}]}], "]"}], "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CartesianPair", "[", 
    RowBox[{
     RowBox[{"CartesianMomentum", "[", 
      OverscriptBox["b", "^"], "]"}], ",", 
     RowBox[{"CartesianMomentum", "[", 
      SubscriptBox["e", "z"], "]"}]}], "]"}], "=", 
   RowBox[{"Cos", "[", 
    SubscriptBox["\[Theta]", "b"], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CartesianPair", "[", 
    RowBox[{
     RowBox[{"CartesianMomentum", "[", 
      OverscriptBox["b", "^"], "]"}], ",", 
     RowBox[{"CartesianMomentum", "[", 
      SubscriptBox["e", "y"], "]"}]}], "]"}], "=", 
   RowBox[{
    RowBox[{"Sin", "[", 
     SubscriptBox["\[Theta]", "b"], "]"}], 
    RowBox[{"Sin", "[", 
     SubscriptBox["\[Phi]", "b"], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CartesianPair", "[", 
    RowBox[{
     RowBox[{"CartesianMomentum", "[", 
      OverscriptBox["b", "^"], "]"}], ",", 
     RowBox[{"CartesianMomentum", "[", 
      SubscriptBox["e", "x"], "]"}]}], "]"}], "=", 
   RowBox[{
    RowBox[{"Sin", "[", 
     SubscriptBox["\[Theta]", "b"], "]"}], 
    RowBox[{"Cos", "[", 
     SubscriptBox["\[Phi]", "b"], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CartesianPair", "[", 
    RowBox[{
     RowBox[{"CartesianMomentum", "[", 
      OverscriptBox["\[CapitalDelta]", "^"], "]"}], ",", 
     RowBox[{"CartesianMomentum", "[", 
      OverscriptBox["\[CapitalDelta]", "^"], "]"}]}], "]"}], "=", "1"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CartesianPair", "[", 
    RowBox[{
     RowBox[{"CartesianMomentum", "[", 
      OverscriptBox["\[CapitalDelta]", "^"], "]"}], ",", 
     RowBox[{"CartesianMomentum", "[", "\[CapitalDelta]", "]"}]}], "]"}], "=",
    "\[CapitalDelta]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CartesianPair", "[", 
     RowBox[{
      RowBox[{"CartesianMomentum", "[", "P", "]"}], ",", 
      RowBox[{"CartesianMomentum", "[", 
       OverscriptBox["\[CapitalDelta]", "^"], "]"}]}], "]"}], "=", "0"}], 
   ";"}], "\n"}], "\n"}], "Input",
 CellChangeTimes->{{3.97308425318746*^9, 3.97308425439494*^9}, {
   3.973084304465164*^9, 3.973084327459983*^9}, 3.974137152915341*^9, {
   3.9772581593282337`*^9, 3.977258178850354*^9}, 3.977258237265564*^9, {
   3.9772587785908403`*^9, 3.9772587915770884`*^9}, {3.977341419565764*^9, 
   3.977341426129332*^9}, {3.9784580724585743`*^9, 3.978458113632411*^9}, {
   3.980589159059805*^9, 3.980589159512896*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"fe2205ff-a325-4047-9e7d-81cfe073c7be"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Polarization vectors!", "Subsubsection",
 CellChangeTimes->{{3.977258334813693*^9, 
  3.977258341253953*^9}},ExpressionUUID->"c4c453fb-512b-47c1-b7c1-\
8296b3c2a4aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Epsilon]", "[", 
   RowBox[{"\[Lambda]_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"CV", "[", 
          RowBox[{
           SubscriptBox["e", "x"], ",", "i"}], "]"}], "+", 
         RowBox[{"\[ImaginaryI]", "*", 
          RowBox[{"CV", "[", 
           RowBox[{
            SubscriptBox["e", "y"], ",", "i"}], "]"}]}]}], 
        RowBox[{"Sqrt", "[", "2", "]"}]], ",", 
       RowBox[{"\[Lambda]", "==", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CV", "[", 
        RowBox[{
         SubscriptBox["e", "z"], ",", "i"}], "]"}], ",", 
       RowBox[{"\[Lambda]", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"CV", "[", 
          RowBox[{
           SubscriptBox["e", "x"], ",", "i"}], "]"}], "-", 
         RowBox[{"\[ImaginaryI]", "*", 
          RowBox[{"CV", "[", 
           RowBox[{
            SubscriptBox["e", "y"], ",", "i"}], "]"}]}]}], 
        RowBox[{"Sqrt", "[", "2", "]"}]], ",", 
       RowBox[{"\[Lambda]", "==", 
        RowBox[{"-", "1"}]}]}], "}"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9665863997818003`*^9, 3.966586405440517*^9}, {
  3.966586451547*^9, 3.966586468545243*^9}, {3.966586638268749*^9, 
  3.966586659144575*^9}, {3.966586732135926*^9, 3.966586755795738*^9}, {
  3.966587597870119*^9, 3.966587656036778*^9}, {3.966676450721365*^9, 
  3.966676462895159*^9}, {3.966681553692911*^9, 3.966681563319455*^9}, {
  3.966683410904934*^9, 3.966683411122108*^9}, {3.966683781145361*^9, 
  3.96668378209207*^9}, {3.966684427259188*^9, 3.966684428433442*^9}, {
  3.966684535484321*^9, 3.966684536248881*^9}, {3.966887251619677*^9, 
  3.966887251962005*^9}, {3.966887326889296*^9, 3.9668873274082937`*^9}, {
  3.9668873919023857`*^9, 3.9668873931113234`*^9}, {3.966892829326652*^9, 
  3.966892829530756*^9}, {3.96689288007719*^9, 3.966892906000505*^9}, {
  3.967812776464766*^9, 3.9678127793837147`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"4565062e-97d7-4d5b-a2e0-304014403bd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "'"}], "[", 
   RowBox[{"\[Lambda]_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"CV", "[", 
          RowBox[{
           SubscriptBox["e", "x"], ",", "i"}], "]"}], "-", 
         RowBox[{"\[ImaginaryI]", "*", 
          RowBox[{"CV", "[", 
           RowBox[{
            SubscriptBox["e", "y"], ",", "i"}], "]"}]}]}], 
        RowBox[{"Sqrt", "[", "2", "]"}]], ",", 
       RowBox[{"\[Lambda]", "==", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CV", "[", 
        RowBox[{
         SubscriptBox["e", "z"], ",", "i"}], "]"}], ",", 
       RowBox[{"\[Lambda]", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"CV", "[", 
          RowBox[{
           SubscriptBox["e", "x"], ",", "i"}], "]"}], "+", 
         RowBox[{"\[ImaginaryI]", "*", 
          RowBox[{"CV", "[", 
           RowBox[{
            SubscriptBox["e", "y"], ",", "i"}], "]"}]}]}], 
        RowBox[{"Sqrt", "[", "2", "]"}]], ",", 
       RowBox[{"\[Lambda]", "==", 
        RowBox[{"-", "1"}]}]}], "}"}]}], "}"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"complex", " ", "conjugate"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.966587782187187*^9, 3.966587828490898*^9}, {
   3.966676466438884*^9, 3.9666764794173317`*^9}, {3.966681578452217*^9, 
   3.9666815790176897`*^9}, {3.966683445141822*^9, 3.966683446513307*^9}, {
   3.96668378707246*^9, 3.966683787331979*^9}, {3.9666844341274223`*^9, 
   3.966684434355634*^9}, {3.966684543081615*^9, 3.966684543844429*^9}, {
   3.966887260159356*^9, 3.96688726059835*^9}, {3.9668873357450447`*^9, 
   3.966887336379035*^9}, 3.966887399775528*^9, {3.966892836841503*^9, 
   3.966892837577177*^9}, {3.966892884611994*^9, 3.966892885324459*^9}, {
   3.966892918486322*^9, 3.966892919966455*^9}, {3.967812784240183*^9, 
   3.967812787227913*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"dbb2d600-24b2-4656-9d2a-b312ac86e353"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Harmonic tensors and Quadrupole tensor!", "Subsubsection",
 CellChangeTimes->{{3.977258281924493*^9, 3.977258293595357*^9}, 
   3.9805286279243193`*^9},ExpressionUUID->"439adecd-f17a-426f-885f-\
790a0fc96c22"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["Y", "2"], "[", 
   RowBox[{"r_", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"CV", "[", 
     RowBox[{
      OverscriptBox["r", "^"], ",", "i"}], "]"}], 
    RowBox[{"CV", "[", 
     RowBox[{
      OverscriptBox["r", "^"], ",", "j"}], "]"}]}], "-", 
   FractionBox[
    RowBox[{"KD", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "3"]}]}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["Y", "3"], "[", 
   RowBox[{"r_", ",", "i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"CV", "[", 
     RowBox[{
      OverscriptBox["r", "^"], ",", "i"}], "]"}], 
    RowBox[{"CV", "[", 
     RowBox[{
      OverscriptBox["r", "^"], ",", "j"}], "]"}], 
    RowBox[{"CV", "[", 
     RowBox[{
      OverscriptBox["r", "^"], ",", "k"}], "]"}]}], "-", 
   FractionBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"KD", "[", 
        RowBox[{"i", ",", "j"}], "]"}], 
       RowBox[{"CV", "[", 
        RowBox[{
         OverscriptBox["r", "^"], ",", "k"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KD", "[", 
        RowBox[{"i", ",", "k"}], "]"}], 
       RowBox[{"CV", "[", 
        RowBox[{
         OverscriptBox["r", "^"], ",", "j"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KD", "[", 
        RowBox[{"k", ",", "j"}], "]"}], 
       RowBox[{"CV", "[", 
        RowBox[{
         OverscriptBox["r", "^"], ",", "i"}], "]"}]}]}], ")"}], 
    "5"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["Y", "4"], "[", 
   RowBox[{"r_", ",", "i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"CV", "[", 
     RowBox[{
      OverscriptBox["r", "^"], ",", "i"}], "]"}], 
    RowBox[{"CV", "[", 
     RowBox[{
      OverscriptBox["r", "^"], ",", "j"}], "]"}], 
    RowBox[{"CV", "[", 
     RowBox[{
      OverscriptBox["r", "^"], ",", "k"}], "]"}], 
    RowBox[{"CV", "[", 
     RowBox[{
      OverscriptBox["r", "^"], ",", "l"}], "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "7"], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"KD", "[", 
        RowBox[{"i", ",", "j"}], "]"}], 
       RowBox[{"CV", "[", 
        RowBox[{
         OverscriptBox["r", "^"], ",", "k"}], "]"}], 
       RowBox[{"CV", "[", 
        RowBox[{
         OverscriptBox["r", "^"], ",", "l"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KD", "[", 
        RowBox[{"j", ",", "k"}], "]"}], 
       RowBox[{"CV", "[", 
        RowBox[{
         OverscriptBox["r", "^"], ",", "i"}], "]"}], 
       RowBox[{"CV", "[", 
        RowBox[{
         OverscriptBox["r", "^"], ",", "l"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KD", "[", 
        RowBox[{"i", ",", "k"}], "]"}], 
       RowBox[{"CV", "[", 
        RowBox[{
         OverscriptBox["r", "^"], ",", "j"}], "]"}], 
       RowBox[{"CV", "[", 
        RowBox[{
         OverscriptBox["r", "^"], ",", "l"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KD", "[", 
        RowBox[{"l", ",", "j"}], "]"}], 
       RowBox[{"CV", "[", 
        RowBox[{
         OverscriptBox["r", "^"], ",", "k"}], "]"}], 
       RowBox[{"CV", "[", 
        RowBox[{
         OverscriptBox["r", "^"], ",", "i"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KD", "[", 
        RowBox[{"l", ",", "k"}], "]"}], 
       RowBox[{"CV", "[", 
        RowBox[{
         OverscriptBox["r", "^"], ",", "i"}], "]"}], 
       RowBox[{"CV", "[", 
        RowBox[{
         OverscriptBox["r", "^"], ",", "j"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KD", "[", 
        RowBox[{"i", ",", "l"}], "]"}], 
       RowBox[{"CV", "[", 
        RowBox[{
         OverscriptBox["r", "^"], ",", "k"}], "]"}], 
       RowBox[{"CV", "[", 
        RowBox[{
         OverscriptBox["r", "^"], ",", "j"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "35"], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"KD", "[", 
        RowBox[{"i", ",", "j"}], "]"}], 
       RowBox[{"KD", "[", 
        RowBox[{"k", ",", "l"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KD", "[", 
        RowBox[{"i", ",", "k"}], "]"}], 
       RowBox[{"KD", "[", 
        RowBox[{"j", ",", "l"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KD", "[", 
        RowBox[{"k", ",", "j"}], "]"}], 
       RowBox[{"KD", "[", 
        RowBox[{"i", ",", "l"}], "]"}]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{"i_", ",", "j_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "3"], "*", 
    RowBox[{"KD", "[", 
     RowBox[{"i", ",", "j"}], "]"}], 
    RowBox[{"KD", "[", 
     RowBox[{"a", ",", "b"}], "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"KD", "[", 
        RowBox[{"a", ",", "i"}], "]"}], 
       RowBox[{"KD", "[", 
        RowBox[{"j", ",", "b"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KD", "[", 
        RowBox[{"a", ",", "j"}], "]"}], 
       RowBox[{"KD", "[", 
        RowBox[{"i", ",", "b"}], "]"}]}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.977258253023759*^9, 3.977258260873081*^9}, {
  3.980528631938931*^9, 3.9805286325294857`*^9}, {3.980587264649778*^9, 
  3.9805873266478662`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"fa50d0e0-8b22-4a8c-ae77-418032d658a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Projectors", "Subsubsection",
 CellChangeTimes->{{3.966611829536574*^9, 
  3.9666118313258*^9}},ExpressionUUID->"62f017ef-c62f-4487-84b2-96db52120d48"],

Cell["\<\
The labels with the 1 indicate the projectors written with the polarization \
vectors. Easy to show that labels with 1 and without are equivalent tensors\
\>", "Text",
 CellChangeTimes->{{3.978600524372199*^9, 
  3.978600570950182*^9}},ExpressionUUID->"b863a109-87a3-4abd-86c2-\
131ef64fd888"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalLambda]", "U"], "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "3"], 
   RowBox[{"KD", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalLambda]", "T"], "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"KD", "[", 
     RowBox[{"a", ",", "b"}], "]"}], "-", 
    RowBox[{"3", 
     RowBox[{"CV", "[", 
      RowBox[{
       SubscriptBox["e", "z"], ",", "a"}], "]"}], 
     RowBox[{"CV", "[", 
      RowBox[{
       SubscriptBox["e", "z"], ",", "b"}], "]"}]}]}], ")"}]}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalLambda]", "T1"], "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]", "'"}], "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "b"}], "]"}], 
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "a"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]", "'"}], "[", 
     RowBox[{"1", ",", "b"}], "]"}], 
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{"1", ",", "a"}], "]"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{
     RowBox[{"\[Epsilon]", "'"}], "[", 
     RowBox[{"0", ",", "b"}], "]"}], 
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{"0", ",", "a"}], "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalLambda]", "U1"], "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "3"], 
     RowBox[{
      RowBox[{"\[Epsilon]", "'"}], "[", 
      RowBox[{"\[Lambda]", ",", "b"}], "]"}], 
     RowBox[{"\[Epsilon]", "[", 
      RowBox[{"\[Lambda]", ",", "a"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalLambda]", "V1"], "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Epsilon]", "'"}], "[", 
       RowBox[{"1", ",", "b"}], "]"}], 
      RowBox[{"\[Epsilon]", "[", 
       RowBox[{"1", ",", "a"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Epsilon]", "'"}], "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "b"}], "]"}], 
      RowBox[{"\[Epsilon]", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "a"}], "]"}]}]}], ")"}], "2"]}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalLambda]", "V"], "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], "*", 
   FractionBox[
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"CLC", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{
        SubscriptBox["e", "z"], ",", "c"}], "]"}]}], "]"}], 
    "2"]}]}]}], "Input",
 CellChangeTimes->{{3.966611835387713*^9, 3.966611837645706*^9}, {
   3.966620857417306*^9, 3.966620891765434*^9}, {3.966620939746538*^9, 
   3.966620945183823*^9}, 3.977312546670273*^9, {3.9786004971539717`*^9, 
   3.97860051668727*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"29fd64dc-5821-4c9a-b201-d08dc1a2a372"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Derivatives of wavefunction", "Subsubsection",
 CellChangeTimes->{{3.96757633450924*^9, 3.9675763685538597`*^9}, {
  3.968084254494372*^9, 3.968084271074089*^9}, {3.97013300671567*^9, 
  3.97013302609898*^9}},ExpressionUUID->"b2fd7acc-2508-4d0b-a863-\
b2298ca907fe"],

Cell["\<\
This section is setting up a few functions that will be useful for later when \
solving for the EMT-FFs \
\>", "Text",
 CellChangeTimes->{{3.979038171166662*^9, 
  3.979038196055983*^9}},ExpressionUUID->"648733de-e1d0-495e-93e0-\
1ddd7df16e8f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"f", "[", "r", "]"}], "r"], ",", "r"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"testing", " ", "derivative", " ", "function"}], ",", " ", 
    RowBox[{"very", " ", "neat", " ", "actually"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.967822756889806*^9, 3.967822790499939*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"925f873b-fb31-4dba-bffc-0e5e9a43925f"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "(", "r", ")"}], "r"], "-", 
   FractionBox[
    RowBox[{"f", "(", "r", ")"}], 
    SuperscriptBox["r", "2"]]}], TraditionalForm]], "Output",
 CellChangeTimes->CompressedData["
1:eJwVzVsog2EAxvGRzCHkNEVy9uWQ03wu1shb+pxqsRSWnGpcYFaUSGFyI4SZ
hdFyzM2wQqzsAjM5u0BEqJW23lKS3MjzXTz9+l89MY3tcqWbQCAQY9Jpobvn
OCXxt/XHcXDtsa6tHM5/Lc50Q3WtPbAfbidmS4ZgWp/LZoS5b/KsVfgbLLkw
Q9cp83MGS9gpjytIP+Nbf6BQlBUZM0FJ+PnTQDK093A2zSQld1+hlUbeIzGz
BJNZX/YUelWHXURrKQlqkmk5WDDr2MifokT17JXRBtVyhZOXSfcjOr69lYNW
KOsL/cvTod+DPLSQ44wmJ5ScFOZ0TVNSXzzsOIAqs56z6CmJTbXefMDLvYRO
1wx+FZYGn1lKTOz+9xAcE5lqbFA7uuvwn6Nk4bqoWAyHa9QrOzAi0tXhZ6BE
+S7aTIHrcS+tlXDHKbVoYMDrg4pZpMSQeW+WLVPSfDSiaYGlUZeHvKlJ+kcd
3IzYcvL2VoRIrfAgrWq9bIWSf6bK0+E=
  "],
 CellLabel->"Out[45]=",ExpressionUUID->"58e4c1b9-5ea5-40f0-ba6c-35fb4899ce69"]
}, Open  ]],

Cell["Complex conjugate of Dwave part of \[Psi]", "Text",
 CellChangeTimes->{{3.978549255007533*^9, 
  3.978549264548954*^9}},ExpressionUUID->"da92e899-067f-4284-8ee3-\
580e3140556c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DwaveC", "[", 
   RowBox[{
   "M_", ",", "sd_", ",", "sp_", ",", "sn_", ",", "r_", ",", "\[Theta]_", ",",
     "\[Phi]_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["f", "2"], "[", "r", "]"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"-", "M"}]], "*", 
     RowBox[{"Y", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "M"}], ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "*", 
     RowBox[{"ClebschGordan", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "M"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "ms"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "sd"}], "}"}]}], "]"}], "*", 
     RowBox[{"ClebschGordan", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", "sn"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", "sp"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "ms"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ms", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.967910519106964*^9, 3.967910552304621*^9}, {
   3.96938138393286*^9, 3.969381402977785*^9}, 3.9785141099705963`*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"f427b6dc-ef0a-4eee-9676-352deca3d83f"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Psi]", "*"], TraditionalForm]],ExpressionUUID->
  "0027824d-368d-4fa7-8e0f-8aa86166df64"],
 " (complex conjugate of \[Psi] defined in the beginning of notebook)"
}], "Text",
 CellChangeTimes->{{3.978549229644053*^9, 3.978549244200165*^9}, {
  3.9786004559987497`*^9, 
  3.97860047355167*^9}},ExpressionUUID->"7d985c2d-bf62-4a02-964c-\
633a57284bc4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Psi]", "c"], "[", 
   RowBox[{
   "sd_", ",", "sp_", ",", "sn_", ",", "r_", ",", "\[Theta]_", ",", 
    "\[Phi]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Swave", "[", 
    RowBox[{
    "sd", ",", "sp", ",", "sn", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
    "]"}], "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"DwaveC", "[", 
      RowBox[{
      "M", ",", "sd", ",", "sp", ",", "sn", ",", "r", ",", "\[Theta]", ",", 
       "\[Phi]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"M", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.968065317533812*^9, {3.968086133259384*^9, 3.968086135741386*^9}, {
   3.968166732473351*^9, 3.968166736352885*^9}, 3.978513455677828*^9, {
   3.9785140591089354`*^9, 3.978514080797268*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"2971a05a-467c-40f4-b66c-fd98438009eb"],

Cell["\<\
Derivatives of radial wavefunction and spherical harmonics with respect to \
specific coordinates (These equations can be found in Quantum Theory of \
Angular Momentum by Varshalovich, Moskalev, and Khersonskii). By using these \
we are able always get the integrals later as angular integrations over 3 \
spherical harmonics which are easy to evaluate and radial integrals.  \
\>", "Text",
 CellChangeTimes->{{3.978514179511456*^9, 3.978514243671165*^9}, {
  3.9785142871920567`*^9, 3.978514333784091*^9}, {3.9786027676227417`*^9, 
  3.97860283640141*^9}, {3.978603067809573*^9, 
  3.978603074594906*^9}},ExpressionUUID->"6b5317c4-ae7e-4469-a8ad-\
0a6fbfa7f97f"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["d", "dz"], "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["f", "l"], "(", "r", ")"}], 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "l"], "m"], "(", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], ")"}], "*", "constant"}], "]"}], 
  TraditionalForm]],ExpressionUUID->"96eaab58-935c-4674-8884-3aa6ef07348c"]], \
"Text",
 CellChangeTimes->{{3.978549204349642*^9, 
  3.97854920715221*^9}},ExpressionUUID->"0c5f2527-7149-4d91-ada8-\
126b9a440427"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerwaveZ", "[", 
   RowBox[{"f_", "*", 
    RowBox[{"Y", "[", 
     RowBox[{"l_", ",", "m_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}], "*", 
    "C_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"l", "+", "1"}], ")"}], "2"], "-", 
         SuperscriptBox["m", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "l"}], "+", "1"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "l"}], "+", "3"}], ")"}]}]], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"D", "[", 
          RowBox[{"f", ",", "r"}], "]"}], ")"}], "-", 
        RowBox[{
         FractionBox["l", "r"], "f"}]}], ")"}], "*", 
      RowBox[{"Y", "[", 
       RowBox[{
        RowBox[{"l", "+", "1"}], ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", "l", ")"}], "2"], "-", 
         SuperscriptBox["m", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "l"}], "+", "1"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "l"}], "-", "1"}], ")"}]}]], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"D", "[", 
          RowBox[{"f", ",", "r"}], "]"}], ")"}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"l", "+", "1"}], "r"], "f"}]}], ")"}], "*", 
      RowBox[{"Y", "[", 
       RowBox[{
        RowBox[{"l", "-", "1"}], ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], 
       "]"}]}]}], ")"}], "*", "C"}]}]], "Input",
 CellChangeTimes->{{3.967885772707213*^9, 3.967885825309037*^9}, {
   3.967885868273332*^9, 3.9678859041083107`*^9}, {3.96788840355956*^9, 
   3.967888444591894*^9}, 3.96788887044794*^9, {3.967899373642588*^9, 
   3.967899377671203*^9}, {3.968151665086005*^9, 3.96815166563512*^9}, {
   3.978603092059602*^9, 3.978603095095736*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"82be57e0-c2af-4b35-b78e-519872f6ebce"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["d", "dz"], "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["f", "l"], "(", "r", ")"}], 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "l"], "m"], "(", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], ")"}]}], "]"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"a99bc673-c750-44ef-b208-705230025c92"]], \
"Text",
 CellChangeTimes->{{3.978549215130924*^9, 
  3.978549219081317*^9}},ExpressionUUID->"521a8d3e-0786-4be1-a588-\
760c06eadb07"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerwaveZ", "[", 
   RowBox[{"f_", "*", 
    RowBox[{"Y", "[", 
     RowBox[{"l_", ",", "m_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}]}], 
   "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"l", "+", "1"}], ")"}], "2"], "-", 
        SuperscriptBox["m", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "l"}], "+", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "l"}], "+", "3"}], ")"}]}]], "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "[", 
         RowBox[{"f", ",", "r"}], "]"}], ")"}], "-", 
       RowBox[{
        FractionBox["l", "r"], "f"}]}], ")"}], "*", 
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"l", "+", "1"}], ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", "l", ")"}], "2"], "-", 
        SuperscriptBox["m", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "l"}], "+", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "l"}], "-", "1"}], ")"}]}]], "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "[", 
         RowBox[{"f", ",", "r"}], "]"}], ")"}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"l", "+", "1"}], "r"], "f"}]}], ")"}], "*", 
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"l", "-", "1"}], ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], 
      "]"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.967899942628482*^9, 3.96789994446316*^9}, {
  3.968151680904215*^9, 3.9681516814547358`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"f07ff2c6-9945-4ed0-a846-ff527357b880"],

Cell["\<\
Plus1 and Minus1 functions below are just results for derivatives in \
spherical basis but we want derivatives with respect to x and y which are a \
linear combination of the below functions\
\>", "Text",
 CellChangeTimes->{{3.980528770440391*^9, 
  3.980528837134338*^9}},ExpressionUUID->"f7d5c7b2-b09b-4595-bfae-\
6c4dfc91ccd5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerwavePlus1", "[", 
   RowBox[{"f_", "*", 
    RowBox[{"Y", "[", 
     RowBox[{"l_", ",", "m_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}], "*", 
    "C_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "+", "m", "+", "1"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"l", "+", "m", "+", "2"}], ")"}]}], 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "l"}], "+", "1"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "l"}], "+", "3"}], ")"}]}]], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"D", "[", 
          RowBox[{"f", ",", "r"}], "]"}], ")"}], "-", 
        RowBox[{
         FractionBox["l", "r"], "f"}]}], ")"}], "*", 
      RowBox[{"Y", "[", 
       RowBox[{
        RowBox[{"l", "+", "1"}], ",", 
        RowBox[{"m", "+", "1"}], ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "-", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "-", "m", "-", "1"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"l", "-", "m"}], ")"}]}], 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "l"}], "+", "1"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "l"}], "-", "1"}], ")"}]}]], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"D", "[", 
          RowBox[{"f", ",", "r"}], "]"}], ")"}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"l", "+", "1"}], "r"], "f"}]}], ")"}], "*", 
      RowBox[{"Y", "[", 
       RowBox[{
        RowBox[{"l", "-", "1"}], ",", 
        RowBox[{"m", "+", "1"}], ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
    ")"}], "*", "C"}]}]], "Input",
 CellChangeTimes->{{3.96788888122815*^9, 3.967889027899398*^9}, 
   3.967899386421957*^9, {3.968151728858509*^9, 3.9681517291627817`*^9}, {
   3.978603105490836*^9, 3.9786031074433804`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"d932c31b-0f7e-415b-8656-8bea06990129"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerwavePlus1", "[", 
   RowBox[{"f_", "*", 
    RowBox[{"Y", "[", 
     RowBox[{"l_", ",", "m_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}]}], 
   "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l", "+", "m", "+", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"l", "+", "m", "+", "2"}], ")"}]}], 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "l"}], "+", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "l"}], "+", "3"}], ")"}]}]], "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "[", 
         RowBox[{"f", ",", "r"}], "]"}], ")"}], "-", 
       RowBox[{
        FractionBox["l", "r"], "f"}]}], ")"}], "*", 
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"l", "+", "1"}], ",", 
       RowBox[{"m", "+", "1"}], ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l", "-", "m", "-", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"l", "-", "m"}], ")"}]}], 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "l"}], "+", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "l"}], "-", "1"}], ")"}]}]], "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "[", 
         RowBox[{"f", ",", "r"}], "]"}], ")"}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"l", "+", "1"}], "r"], "f"}]}], ")"}], "*", 
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"l", "-", "1"}], ",", 
       RowBox[{"m", "+", "1"}], ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.967899931970512*^9, 3.9678999343777647`*^9}, {
  3.968151751187888*^9, 3.968151751434146*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"f864fe0a-54e1-48d0-a42a-9f2808a6eea6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerwaveMinus1", "[", 
   RowBox[{"f_", "*", 
    RowBox[{"Y", "[", 
     RowBox[{"l_", ",", "m_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}], "*", 
    "C_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "-", "m", "+", "1"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"l", "-", "m", "+", "2"}], ")"}]}], 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "l"}], "+", "1"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "l"}], "+", "3"}], ")"}]}]], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"D", "[", 
          RowBox[{"f", ",", "r"}], "]"}], ")"}], "-", 
        RowBox[{
         FractionBox["l", "r"], "f"}]}], ")"}], "*", 
      RowBox[{"Y", "[", 
       RowBox[{
        RowBox[{"l", "+", "1"}], ",", 
        RowBox[{"m", "-", "1"}], ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     "-", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "+", "m", "-", "1"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"l", "+", "m"}], ")"}]}], 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "l"}], "+", "1"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "l"}], "-", "1"}], ")"}]}]], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"D", "[", 
          RowBox[{"f", ",", "r"}], "]"}], ")"}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"l", "+", "1"}], "r"], "f"}]}], ")"}], "*", 
      RowBox[{"Y", "[", 
       RowBox[{
        RowBox[{"l", "-", "1"}], ",", 
        RowBox[{"m", "-", "1"}], ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
    ")"}], "*", "C"}]}]], "Input",
 CellChangeTimes->{{3.967889045452993*^9, 3.967889110724156*^9}, 
   3.967899391071395*^9, {3.968151766590396*^9, 3.968151766783016*^9}, {
   3.9786031127709503`*^9, 3.9786031154991837`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"58401fb4-8787-44b9-8974-117ce371c942"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerwaveMinus1", "[", 
   RowBox[{"f_", "*", 
    RowBox[{"Y", "[", 
     RowBox[{"l_", ",", "m_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}]}], 
   "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l", "-", "m", "+", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"l", "-", "m", "+", "2"}], ")"}]}], 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "l"}], "+", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "l"}], "+", "3"}], ")"}]}]], "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "[", 
         RowBox[{"f", ",", "r"}], "]"}], ")"}], "-", 
       RowBox[{
        FractionBox["l", "r"], "f"}]}], ")"}], "*", 
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"l", "+", "1"}], ",", 
       RowBox[{"m", "-", "1"}], ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "-", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l", "+", "m", "-", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"l", "+", "m"}], ")"}]}], 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "l"}], "+", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "l"}], "-", "1"}], ")"}]}]], "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "[", 
         RowBox[{"f", ",", "r"}], "]"}], ")"}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"l", "+", "1"}], "r"], "f"}]}], ")"}], "*", 
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"l", "-", "1"}], ",", 
       RowBox[{"m", "-", "1"}], ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.967899910170723*^9, 3.967899913072629*^9}, {
  3.968151769444132*^9, 3.968151769819471*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"46ecddf0-43c6-4e4f-b6e5-9baf42a35c08"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["d", "dx"], "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["f", "l"], "(", "r", ")"}], 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "l"], "m"], "(", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], ")"}], "*", "constant"}], "]"}], 
  TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"dc128e53-4c39-4bce-aa45-8281a3ebf07b"]], \
"Text",
 CellChangeTimes->{
  3.978549187486209*^9},ExpressionUUID->"8d6ad255-86e3-4db3-adbf-\
71a30a6eb2dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerwaveX", "[", 
   RowBox[{"f_", "*", 
    RowBox[{"Y", "[", 
     RowBox[{"l_", ",", "m_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}], "*", 
    "C_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"Sqrt", "[", "2", "]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"DerwaveMinus1", "[", 
      RowBox[{"f", "*", 
       RowBox[{"Y", "[", 
        RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "*", 
       "C"}], "]"}], "-", 
     RowBox[{"DerwavePlus1", "[", 
      RowBox[{"f", "*", 
       RowBox[{"Y", "[", 
        RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "*", 
       "C"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.967889199937338*^9, 3.967889261904973*^9}, {
  3.967899398846606*^9, 3.967899415516801*^9}, {3.968167254677885*^9, 
  3.968167283086048*^9}, {3.978603122879342*^9, 3.9786031269396563`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"08d2a07e-0555-4e71-af49-9ae187a361aa"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["d", "dx"], "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["f", "l"], "(", "r", ")"}], 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "l"], "m"], "(", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], ")"}]}], "]"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"5bddbf0b-8404-4298-890e-96894f0edb20"]], \
"Text",
 CellChangeTimes->{{3.978549165774061*^9, 
  3.978549182778583*^9}},ExpressionUUID->"89a9d532-dce8-412b-9b81-\
b6d2df20eb07"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerwaveX", "[", 
   RowBox[{"f_", "*", 
    RowBox[{"Y", "[", 
     RowBox[{"l_", ",", "m_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}]}], 
   "]"}], ":=", 
  FractionBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"DerwaveMinus1", "[", 
      RowBox[{"f", "*", 
       RowBox[{"Y", "[", 
        RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      "]"}], "-", 
     RowBox[{"DerwavePlus1", "[", 
      RowBox[{"f", "*", 
       RowBox[{"Y", "[", 
        RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      "]"}]}], ")"}], 
   RowBox[{"Sqrt", "[", "2", "]"}]]}]], "Input",
 CellChangeTimes->{{3.967899975532756*^9, 3.967899982190667*^9}, {
  3.968167224901386*^9, 3.968167245292485*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"32391ea1-512f-4c08-a555-3e67884bbe4b"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["d", "dy"], "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["f", "l"], "(", "r", ")"}], 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "l"], "m"], "(", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], ")"}], "*", "constant"}], "]"}], 
  TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"19dec213-9869-4752-9028-36b37554b79a"]], \
"Text",
 CellChangeTimes->{{3.978549143501273*^9, 
  3.9785491545586357`*^9}},ExpressionUUID->"15437a92-b042-46ca-a1de-\
d5a03039a2af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerwaveY", "[", 
   RowBox[{"f_", "*", 
    RowBox[{"Y", "[", 
     RowBox[{"l_", ",", "m_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}], "*", 
    "Clebsch_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"Sqrt", "[", "2", "]"}]], 
   RowBox[{"\[ImaginaryI]", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DerwavePlus1", "[", 
       RowBox[{"f", "*", 
        RowBox[{"Y", "[", 
         RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "*", 
        "Clebsch"}], "]"}], "+", 
      RowBox[{"DerwaveMinus1", "[", 
       RowBox[{"f", "*", 
        RowBox[{"Y", "[", 
         RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "*", 
        "Clebsch"}], "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.967889323476368*^9, 3.967889336483927*^9}, {
  3.967899421081642*^9, 3.967899432874477*^9}, {3.967899987831497*^9, 
  3.967899997466722*^9}, {3.967900035103157*^9, 3.967900053722461*^9}, {
  3.968167303663279*^9, 3.968167315280848*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"3e6f0136-82c7-4498-a343-8b61d441904c"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["d", "dy"], "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["f", "l"], "(", "r", ")"}], 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "l"], "m"], "(", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], ")"}]}], "]"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"ebe1910b-2ee0-4ac4-a082-53882c190006"]], \
"Text",
 CellChangeTimes->{{3.978549123942115*^9, 
  3.9785491313412237`*^9}},ExpressionUUID->"b7a5a520-bf8e-4034-8794-\
76c43ee33d89"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerwaveY", "[", 
   RowBox[{"f_", "*", 
    RowBox[{"Y", "[", 
     RowBox[{"l_", ",", "m_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}]}], 
   "]"}], ":=", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DerwavePlus1", "[", 
       RowBox[{"f", "*", 
        RowBox[{"Y", "[", 
         RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
       "]"}], "+", 
      RowBox[{"DerwaveMinus1", "[", 
       RowBox[{"f", "*", 
        RowBox[{"Y", "[", 
         RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
       "]"}]}], ")"}]}], 
   RowBox[{"Sqrt", "[", "2", "]"}]]}]], "Input",
 CellChangeTimes->{{3.967899885636436*^9, 3.96789989085998*^9}, {
  3.9681673195725822`*^9, 3.9681673243508883`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"57282359-1328-4394-8c61-dc3511ff07e2"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["d", 
    SuperscriptBox["dr", "i"]], "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["f", "l"], "(", "r", ")"}], 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "l"], "m"], "(", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], ")"}], "*", "constant"}], "]"}], 
  TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"e3a3ddb2-2d2f-4221-b2cf-7a9194e0edd6"]], \
"Text",
 CellChangeTimes->{{3.978549079887905*^9, 
  3.978549097360828*^9}},ExpressionUUID->"070146ac-4802-4856-865e-\
5a4d12da3dc2"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DerwaveComp", "[", 
     RowBox[{"expr_", ",", "i_"}], "]"}], ":=", 
    RowBox[{"expr", "/.", " ", 
     RowBox[{"Plus", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Plus", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"DerwaveComp", "[", 
             RowBox[{"#", ",", "i"}], "]"}], "&"}], "/@", 
           RowBox[{"{", "##", "}"}]}], ")"}]}], "&"}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DerwaveComp", "[", 
     RowBox[{
      RowBox[{"f_", "*", 
       RowBox[{"Y", "[", 
        RowBox[{"l_", ",", "m_", ",", "\[Theta]_", ",", "\[CurlyPhi]_"}], 
        "]"}], "*", "Clebsch_"}], ",", "i_"}], "]"}], ":=", 
    RowBox[{"Piecewise", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"DerwaveX", "[", 
          RowBox[{"f", "*", 
           RowBox[{"Y", "[", 
            RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[CurlyPhi]"}], 
            "]"}], "*", "Clebsch"}], "]"}], ",", 
         RowBox[{"i", "==", "\"\<x\>\""}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"DerwaveZ", "[", 
          RowBox[{"f", "*", 
           RowBox[{"Y", "[", 
            RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[CurlyPhi]"}], 
            "]"}], "*", "Clebsch"}], "]"}], ",", 
         RowBox[{"i", "==", "\"\<z\>\""}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"DerwaveY", "[", 
          RowBox[{"f", "*", 
           RowBox[{"Y", "[", 
            RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[CurlyPhi]"}], 
            "]"}], "*", "Clebsch"}], "]"}], ",", 
         RowBox[{"i", "==", "\"\<y\>\""}]}], "}"}]}], "}"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.968063337070966*^9, 3.968063342908107*^9}, {
   3.968063806225078*^9, 3.9680638141064253`*^9}, 3.978549106487958*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"2866a260-6679-4bd1-b9f8-99c6678f5fb4"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.968063694689084*^9, 3.968063698245488*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"9ffd3a0c-9d9a-4bf7-98b3-14dcdb3b7e45"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerwaveComp", "[", 
   RowBox[{"0", ",", "i_"}], "]"}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.967979859209243*^9, 3.9679798620821357`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"ef69ceff-2be9-4e65-821b-6c265ac4574b"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["d", 
    SuperscriptBox["dr", "i"]], "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["f", "l"], "(", "r", ")"}], 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "l"], "m"], "(", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], ")"}]}], "]"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"08008707-0e84-4a88-8796-f90a4220362d"]], \
"Text",
 CellChangeTimes->{{3.978549039357807*^9, 
  3.978549054622191*^9}},ExpressionUUID->"29c62260-2242-479f-b732-\
15ae854eb6af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerwaveComp", "[", 
   RowBox[{
    RowBox[{"f_", "*", 
     RowBox[{"Y", "[", 
      RowBox[{"l_", ",", "m_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}]}], 
    ",", "i_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"DerwaveX", "[", 
        RowBox[{"f", "*", 
         RowBox[{"Y", "[", 
          RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"i", "==", "\"\<x\>\""}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"DerwaveZ", "[", 
        RowBox[{"f", "*", 
         RowBox[{"Y", "[", 
          RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"i", "==", "\"\<z\>\""}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"DerwaveY", "[", 
        RowBox[{"f", "*", 
         RowBox[{"Y", "[", 
          RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"i", "==", "\"\<y\>\""}]}], "}"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.967899859386616*^9, 3.967899871465993*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"841cc210-1452-4e35-9f8e-f47bb4394cd8"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["d", 
    SuperscriptBox["dr", "i"]], "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["f", "0"], "(", "r", ")"}], 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "0"], "0"], "(", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], ")"}]}], "]"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"25bd0e91-66b8-4e00-b542-b17cdd84e81c"]], \
"Text",
 CellChangeTimes->{{3.978549000304494*^9, 
  3.9785490175064096`*^9}},ExpressionUUID->"a911030e-280a-4e69-a158-\
cc1520068fe8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerSwave", "[", 
   RowBox[{"sd_", ",", "sp_", ",", "sn_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"DerwaveComp", "[", 
   RowBox[{
    RowBox[{"Swave", "[", 
     RowBox[{
     "sd", ",", "sp", ",", "sn", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
     "]"}], ",", "i"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.967886468344683*^9, 3.967886498794533*^9}, {
   3.967889491508751*^9, 3.967889521380548*^9}, {3.967899498540984*^9, 
   3.967899549051955*^9}, {3.967900082776423*^9, 3.967900083279662*^9}, 
   3.978513455681369*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"d041c160-6586-47d6-9614-41e8325ed8e7"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[Sum]", 
   RowBox[{
    FractionBox["d", 
     SuperscriptBox["dr", "i"]], "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["f", "2"], "(", "r", ")"}], 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["Y", "2"], "m"], "(", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], ")"}]}], "]"}]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"a2ae50e8-2526-4ee2-afaa-a66de2b227ed"]], \
"Text",
 CellChangeTimes->{{3.9785489458292723`*^9, 
  3.978548948590189*^9}},ExpressionUUID->"fd2d9a33-32ef-4411-ad98-\
13a1c7f08108"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerDwave", "[", 
   RowBox[{"sd_", ",", "sp_", ",", "sn_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"DerwaveComp", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["f", "2"], "[", "r", "]"}], "*", 
         RowBox[{"Y", "[", 
          RowBox[{"2", ",", "M", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "*", 
         RowBox[{"ClebschGordan", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "M"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "ms"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "sd"}], "}"}]}], "]"}], "*", 
         RowBox[{"ClebschGordan", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", "sn"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", "sp"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "ms"}], "}"}]}], "]"}]}], ",", "i"}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"ms", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"M", ",", 
      RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.967888002865934*^9, 3.967888010670559*^9}, {
  3.967888264153194*^9, 3.9678882979538*^9}, {3.967889995058276*^9, 
  3.967890005623678*^9}, {3.967890153653912*^9, 3.967890168047449*^9}, {
  3.967919538258441*^9, 3.967919542279498*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"01a294f0-9a88-419d-b27c-7e0ee8800d9b"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[Sum]", 
   RowBox[{
    FractionBox["d", 
     SuperscriptBox["dr", "i"]], "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["f", "2"], "(", "r", ")"}], 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["Y", "2"], 
       RowBox[{"*", "m"}]], "(", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], ")"}]}], "]"}]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"b627ec7e-f9fe-4ed1-9cd9-d5313d40bfe4"]], \
"Text",
 CellChangeTimes->{{3.9785488289567947`*^9, 
  3.978548920176489*^9}},ExpressionUUID->"65fb27bd-b37b-44d6-b5c2-\
e101588332f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerDwaveC", "[", 
   RowBox[{"sd_", ",", "sp_", ",", "sn_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"DerwaveComp", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["f", "2"], "[", "r", "]"}], "*", 
         RowBox[{"Y", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "M"}], ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"-", "M"}]], "*", 
         RowBox[{"ClebschGordan", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "M"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "ms"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "sd"}], "}"}]}], "]"}], "*", 
         RowBox[{"ClebschGordan", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", "sn"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", "sp"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "ms"}], "}"}]}], "]"}]}], ",", "i"}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"ms", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"M", ",", 
      RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.967893734494624*^9, 3.967893756207596*^9}, {
   3.967919524971895*^9, 3.967919529295218*^9}, 3.978514408224312*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"1e062838-9108-4c11-96b1-c1c46b0fb9bd"],

Cell[BoxData[
 FormBox["", TraditionalForm]], "Text",
 CellChangeTimes->{{3.978548768484177*^9, 
  3.978548775443619*^9}},ExpressionUUID->"2524e724-ac9b-4fc9-b53e-\
a6bbe569c339"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["d", 
    SuperscriptBox["dr", "i"]], "\[Psi]"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"1dcb319b-faab-43c3-81b5-f65ee6c6b9c0"]], \
"Text",
 CellChangeTimes->{{3.9785487817625313`*^9, 
  3.978548790851741*^9}},ExpressionUUID->"871b41e5-caa3-450a-8fb2-\
35d6985c3a44"],

Cell[BoxData[
 RowBox[{
  RowBox[{"D\[Psi]", "[", 
   RowBox[{"sd_", ",", "sp_", ",", "sn_", ",", "i_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"DerSwave", "[", 
    RowBox[{"sd", ",", "sp", ",", "sn", ",", "i"}], "]"}], "+", 
   RowBox[{"DerDwave", "[", 
    RowBox[{"sd", ",", "sp", ",", "sn", ",", "i"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.967979292579218*^9, 3.967979347458176*^9}, {
   3.967979473975404*^9, 3.967979511088177*^9}, {3.967983466363317*^9, 
   3.9679834855208073`*^9}, {3.967983516122247*^9, 3.967983533117759*^9}, {
   3.968086327988325*^9, 3.968086343389314*^9}, 3.96808637990797*^9, {
   3.968147333210443*^9, 3.968147340834875*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"a1efab9c-cc58-4cfc-9104-cbb961768445"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.970657143244454*^9, 3.9706571953335123`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"764a6fa7-d6c0-4e83-a53b-66df8d141fe5"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["d", 
    SuperscriptBox["dr", "i"]], " ", 
   SuperscriptBox["\[Psi]", "*"]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"8680942e-a657-405d-a0b1-e2bc00e66201"]], \
"Text",
 CellChangeTimes->{{3.978548712588091*^9, 
  3.9785487590481863`*^9}},ExpressionUUID->"fec4d010-1e01-4371-8af9-\
b150e166402e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["D\[Psi]", "C"], "[", 
   RowBox[{"sd_", ",", "sp_", ",", "sn_", ",", "i_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"DerSwave", "[", 
    RowBox[{"sd", ",", "sp", ",", "sn", ",", "i"}], "]"}], "+", 
   RowBox[{"DerDwaveC", "[", 
    RowBox[{"sd", ",", "sp", ",", "sn", ",", "i"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.967983542643552*^9, 3.967983548605492*^9}, {
  3.967984022802935*^9, 3.967984025302629*^9}, {3.968086382427586*^9, 
  3.968086384143626*^9}, {3.968147352023707*^9, 3.968147354780429*^9}, {
  3.978514373628511*^9, 3.978514389969934*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"2a18eac9-152e-438c-b223-2a4309432f4c"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[Psi]", "*"], " ", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["\[Del]", "<->"], "i"], " ", "\[Psi]"}]}], ")"}], 
  TraditionalForm]], "Text",
 CellChangeTimes->{{3.978548692691977*^9, 
  3.978548699784851*^9}},ExpressionUUID->"a236b263-f4b1-4c10-9f18-\
5b67892d11a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TwoSideD", "[", 
   RowBox[{
   "i_", ",", "sdp_", ",", "sd_", ",", "spp_", ",", "sp_", ",", "sn_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Psi]", "c"], "[", 
     RowBox[{
     "sdp", ",", "spp", ",", "sn", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
      "]"}], "*", 
    RowBox[{"D\[Psi]", "[", 
     RowBox[{"sd", ",", "sp", ",", "sn", ",", "i"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"\[Psi]", "[", 
     RowBox[{
     "sd", ",", "sp", ",", "sn", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
     "]"}], "*", 
    RowBox[{
     SubscriptBox["D\[Psi]", "C"], "[", 
     RowBox[{"sdp", ",", "spp", ",", "sn", ",", "i"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9679835596186*^9, 3.967983609915222*^9}, {
   3.967983870439292*^9, 3.967983877327869*^9}, {3.967983916546445*^9, 
   3.9679839327182503`*^9}, {3.967988174309819*^9, 3.967988187572591*^9}, {
   3.967988451198973*^9, 3.967988514446548*^9}, {3.968066070625991*^9, 
   3.9680660716910152`*^9}, 3.978513494304481*^9, 3.978514080330553*^9, 
   3.978514372320537*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"49c84d94-12fe-43d0-b1d5-60b1ebf0435f"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[Psi]", "*"], " ", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["\[Del]", "<->"], "i"], " ", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["\[Del]", "<->"], "j"], "\[Psi]"}]}]}], ")"}], 
  TraditionalForm]], "Text",
 CellChangeTimes->{
  3.9785486463035717`*^9},ExpressionUUID->"4e88dae3-8de8-4eaa-93ab-\
220f8e0a95bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TwoTwoSideDer", "[", 
   RowBox[{
   "i_", ",", "j_", ",", "sdp_", ",", "sd_", ",", "spp_", ",", "sp_", ",", 
    "sn_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Psi]", "c"], "[", 
      RowBox[{
      "sdp", ",", "spp", ",", "sn", ",", "r", ",", "\[Theta]", ",", 
       "\[Phi]"}], "]"}], "*", 
     RowBox[{"DerwaveComp", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"D\[Psi]", "[", 
         RowBox[{"sd", ",", "sp", ",", "sn", ",", "j"}], "]"}], "]"}], ",", 
       "i"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Psi]", "[", 
      RowBox[{
      "sd", ",", "sp", ",", "sn", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
      "]"}], "*", 
     RowBox[{"DerwaveComp", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         SubscriptBox["D\[Psi]", "C"], "[", 
         RowBox[{"sdp", ",", "spp", ",", "sn", ",", "j"}], "]"}], "]"}], ",", 
       "i"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      SubscriptBox["D\[Psi]", "C"], "[", 
      RowBox[{"sdp", ",", "spp", ",", "sn", ",", "i"}], "]"}], "*", 
     RowBox[{"D\[Psi]", "[", 
      RowBox[{"sd", ",", "sp", ",", "sn", ",", "j"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"D\[Psi]", "[", 
      RowBox[{"sd", ",", "sp", ",", "sn", ",", "i"}], "]"}], "*", 
     RowBox[{
      SubscriptBox["D\[Psi]", "C"], "[", 
      RowBox[{"sdp", ",", "spp", ",", "sn", ",", "j"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.968076865280097*^9, 3.968076873891069*^9}, {
   3.968076943806175*^9, 3.968077105663056*^9}, {3.968086757656814*^9, 
   3.968086793166246*^9}, {3.968149261720455*^9, 3.968149278003336*^9}, {
   3.9681499171642323`*^9, 3.968149973011716*^9}, {3.968150078300886*^9, 
   3.968150093465786*^9}, {3.9681532092638273`*^9, 3.96815321508611*^9}, 
   3.978513494309555*^9, 3.978514080333334*^9, {3.978514372323722*^9, 
   3.978514372328208*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"41eb7917-7718-4542-af57-7750f2d04a5a"],

Cell["", "Text",
 CellChangeTimes->{{3.9736183264959383`*^9, 3.973618343118485*^9}, 
   3.9736185481625*^9},ExpressionUUID->"a229ca8c-7889-402c-ae49-416db0dabafc"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["d", 
    SuperscriptBox["dr", "i"]], 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Psi]", "*"], " ", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["\[Del]", "<->"], "i"], " ", 
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Del]", "<->"], "j"], "\[Psi]"}]}]}], ")"}]}], 
  TraditionalForm]], "Text",
 CellChangeTimes->{{3.978548360070589*^9, 3.978548364585123*^9}, {
  3.978548605728476*^9, 
  3.978548652106102*^9}},ExpressionUUID->"3c35ed41-62d0-4e44-895c-\
7082a759c88d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerTwoTwoSideDer", "[", 
   RowBox[{
   "i_", ",", "j_", ",", "sdp_", ",", "sd_", ",", "spp_", ",", "sp_", ",", 
    "sn_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Psi]", "c"], "[", 
     RowBox[{
     "sdp", ",", "spp", ",", "sn", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
      "]"}], "*", 
    RowBox[{"DerwaveComp", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"DerwaveComp", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"D\[Psi]", "[", 
           RowBox[{"sd", ",", "sp", ",", "sn", ",", "j"}], "]"}], "]"}], ",", 
         "i"}], "]"}], "]"}], ",", "i"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{
     SubscriptBox["D\[Psi]", "C"], "[", 
     RowBox[{"sdp", ",", "spp", ",", "sn", ",", "i"}], "]"}], "*", 
    RowBox[{"DerwaveComp", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"D\[Psi]", "[", 
        RowBox[{"sd", ",", "sp", ",", "sn", ",", "j"}], "]"}], "]"}], ",", 
      "i"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"\[Psi]", "[", 
     RowBox[{
     "sd", ",", "sp", ",", "sn", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
     "]"}], "*", 
    RowBox[{"DerwaveComp", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"DerwaveComp", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{
           SubscriptBox["D\[Psi]", "C"], "[", 
           RowBox[{"sdp", ",", "spp", ",", "sn", ",", "j"}], "]"}], "]"}], 
         ",", "i"}], "]"}], "]"}], ",", "i"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"D\[Psi]", "[", 
     RowBox[{"sd", ",", "sp", ",", "sn", ",", "i"}], "]"}], "*", 
    RowBox[{"DerwaveComp", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        SubscriptBox["D\[Psi]", "C"], "[", 
        RowBox[{"sdp", ",", "spp", ",", "sn", ",", "j"}], "]"}], "]"}], ",", 
      "i"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"D\[Psi]", "[", 
     RowBox[{"sd", ",", "sp", ",", "sn", ",", "j"}], "]"}], "*", 
    RowBox[{"DerwaveComp", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        SubscriptBox["D\[Psi]", "C"], "[", 
        RowBox[{"sdp", ",", "spp", ",", "sn", ",", "i"}], "]"}], "]"}], ",", 
      "i"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{
     SubscriptBox["D\[Psi]", "C"], "[", 
     RowBox[{"sdp", ",", "spp", ",", "sn", ",", "i"}], "]"}], "*", 
    RowBox[{"DerwaveComp", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"D\[Psi]", "[", 
        RowBox[{"sd", ",", "sp", ",", "sn", ",", "i"}], "]"}], "]"}], ",", 
      "j"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"D\[Psi]", "[", 
     RowBox[{"sd", ",", "sp", ",", "sn", ",", "i"}], "]"}], "*", 
    RowBox[{"DerwaveComp", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        SubscriptBox["D\[Psi]", "C"], "[", 
        RowBox[{"sdp", ",", "spp", ",", "sn", ",", "i"}], "]"}], "]"}], ",", 
      "j"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{
     SubscriptBox["D\[Psi]", "C"], "[", 
     RowBox[{"sdp", ",", "spp", ",", "sn", ",", "j"}], "]"}], "*", 
    RowBox[{"DerwaveComp", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"D\[Psi]", "[", 
        RowBox[{"sd", ",", "sp", ",", "sn", ",", "i"}], "]"}], "]"}], ",", 
      "i"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.970666777710785*^9, 3.970666854881418*^9}, {
   3.970666917076771*^9, 3.970666926967958*^9}, {3.970667049939733*^9, 
   3.970667128251676*^9}, {3.9706672284780283`*^9, 3.970667277608756*^9}, {
   3.970667360464313*^9, 3.970667411651164*^9}, {3.970667489162623*^9, 
   3.970667628778447*^9}, {3.9706677699900846`*^9, 3.9706677997673063`*^9}, {
   3.970667881734757*^9, 3.970667884232484*^9}, {3.970667920794553*^9, 
   3.970667976284892*^9}, 3.978513494315022*^9, 3.9785140803362627`*^9, {
   3.9785143723307867`*^9, 3.97851437234086*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"2c14af37-576b-49e7-a9dd-a121ab426876"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["d", 
     SuperscriptBox["dr", "a"]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Psi]", "*"], " ", 
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Del]", "<->"], "i"], " ", 
       RowBox[{
        SuperscriptBox[
         OverscriptBox["\[Del]", "<->"], "j"], "\[Psi]"}]}]}], ")"}]}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6fd3ba78-06ae-4c98-a96e-1a1ac38c73f8"]
}], "Text",
 CellChangeTimes->{{3.9785482293754396`*^9, 3.978548347324108*^9}, {
   3.97854858276243*^9, 3.978548611430819*^9}, 
   3.978548656136392*^9},ExpressionUUID->"ecf2a7e0-cd1a-4ea7-a581-\
8b4186056b96"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerTwoTwoSideDer", "[", 
   RowBox[{
   "a_", ",", "i_", ",", "j_", ",", "sdp_", ",", "sd_", ",", "spp_", ",", 
    "sp_", ",", "sn_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Psi]", "c"], "[", 
     RowBox[{
     "sdp", ",", "spp", ",", "sn", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}],
      "]"}], "*", 
    RowBox[{"DerwaveComp", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"DerwaveComp", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"D\[Psi]", "[", 
           RowBox[{"sd", ",", "sp", ",", "sn", ",", "j"}], "]"}], "]"}], ",", 
         "i"}], "]"}], "]"}], ",", "a"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{
     SubscriptBox["D\[Psi]", "C"], "[", 
     RowBox[{"sdp", ",", "spp", ",", "sn", ",", "a"}], "]"}], "*", 
    RowBox[{"DerwaveComp", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"D\[Psi]", "[", 
        RowBox[{"sd", ",", "sp", ",", "sn", ",", "j"}], "]"}], "]"}], ",", 
      "i"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"\[Psi]", "[", 
     RowBox[{
     "sd", ",", "sp", ",", "sn", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
     "]"}], "*", 
    RowBox[{"DerwaveComp", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"DerwaveComp", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{
           SubscriptBox["D\[Psi]", "C"], "[", 
           RowBox[{"sdp", ",", "spp", ",", "sn", ",", "j"}], "]"}], "]"}], 
         ",", "i"}], "]"}], "]"}], ",", "a"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"D\[Psi]", "[", 
     RowBox[{"sd", ",", "sp", ",", "sn", ",", "a"}], "]"}], "*", 
    RowBox[{"DerwaveComp", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        SubscriptBox["D\[Psi]", "C"], "[", 
        RowBox[{"sdp", ",", "spp", ",", "sn", ",", "j"}], "]"}], "]"}], ",", 
      "i"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"D\[Psi]", "[", 
     RowBox[{"sd", ",", "sp", ",", "sn", ",", "j"}], "]"}], "*", 
    RowBox[{"DerwaveComp", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        SubscriptBox["D\[Psi]", "C"], "[", 
        RowBox[{"sdp", ",", "spp", ",", "sn", ",", "i"}], "]"}], "]"}], ",", 
      "a"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{
     SubscriptBox["D\[Psi]", "C"], "[", 
     RowBox[{"sdp", ",", "spp", ",", "sn", ",", "i"}], "]"}], "*", 
    RowBox[{"DerwaveComp", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"D\[Psi]", "[", 
        RowBox[{"sd", ",", "sp", ",", "sn", ",", "j"}], "]"}], "]"}], ",", 
      "a"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"D\[Psi]", "[", 
     RowBox[{"sd", ",", "sp", ",", "sn", ",", "i"}], "]"}], "*", 
    RowBox[{"DerwaveComp", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        SubscriptBox["D\[Psi]", "C"], "[", 
        RowBox[{"sdp", ",", "spp", ",", "sn", ",", "j"}], "]"}], "]"}], ",", 
      "a"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{
     SubscriptBox["D\[Psi]", "C"], "[", 
     RowBox[{"sdp", ",", "spp", ",", "sn", ",", "j"}], "]"}], "*", 
    RowBox[{"DerwaveComp", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"D\[Psi]", "[", 
        RowBox[{"sd", ",", "sp", ",", "sn", ",", "i"}], "]"}], "]"}], ",", 
      "a"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.9785440112913857`*^9, {3.978544750109247*^9, 3.97854475416042*^9}, {
   3.9785469557970953`*^9, 3.9785469559912786`*^9}, {3.978546986857806*^9, 
   3.9785470074534883`*^9}, {3.978547046606588*^9, 3.978547046795877*^9}, {
   3.978547496370666*^9, 3.978547567529771*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"e1255449-b1f7-4c6e-972b-683d16b5ad66"],

Cell["Two component spinors and Pauli matrices", "Text",
 CellChangeTimes->{{3.978514453500705*^9, 
  3.978514466333914*^9}},ExpressionUUID->"a0e85edd-413d-4700-87a1-\
63a724304b95"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Chi]", 
     FractionBox["1", "2"]], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "0", "}"}]}], "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Chi]", 
    FractionBox[
     RowBox[{"-", "1"}], "2"]], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}]}], ";"}]}], "Input",
 CellLabel->"In[73]:=",ExpressionUUID->"d38865bf-b650-4c26-92d6-472ce11eef2a"],

Cell["Unit vector selection", "Text",
 CellChangeTimes->{{3.978642993443762*^9, 
  3.978643007212262*^9}},ExpressionUUID->"09737653-02d1-4501-aed8-\
45f5a1331def"],

Cell[BoxData[
 RowBox[{
  RowBox[{"e", "[", 
   RowBox[{"\[Lambda]_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CV", "[", 
        RowBox[{
         SubscriptBox["e", "x"], ",", "i"}], "]"}], ",", 
       RowBox[{"\[Lambda]", "==", "\"\<x\>\""}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CV", "[", 
        RowBox[{
         SubscriptBox["e", "y"], ",", "i"}], "]"}], ",", 
       RowBox[{"\[Lambda]", "==", "\"\<y\>\""}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CV", "[", 
        RowBox[{
         SubscriptBox["e", "z"], ",", "i"}], "]"}], ",", 
       RowBox[{"\[Lambda]", "==", "\"\<z\>\""}]}], "}"}]}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.96817848477201*^9, 3.968178498816428*^9}, 
   3.978643013056621*^9},
 CellLabel->"In[75]:=",ExpressionUUID->"e31790af-d557-4738-814a-45244d8c2f7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eL", "[", 
   RowBox[{"\[Lambda]_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CV", "[", 
        RowBox[{
         SubscriptBox["e", "x"], ",", "i"}], "]"}], ",", 
       RowBox[{"\[Lambda]", "==", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CV", "[", 
        RowBox[{
         SubscriptBox["e", "y"], ",", "i"}], "]"}], ",", 
       RowBox[{"\[Lambda]", "==", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CV", "[", 
        RowBox[{
         SubscriptBox["e", "z"], ",", "i"}], "]"}], ",", 
       RowBox[{"\[Lambda]", "==", "3"}]}], "}"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.967903722650528*^9, 3.967903736266004*^9}, {
   3.967903843495718*^9, 3.967903847931975*^9}, {3.967904004956975*^9, 
   3.967904044476934*^9}, {3.967905430632963*^9, 3.967905432071527*^9}, 
   3.967905469092064*^9, {3.967906000234572*^9, 3.967906010654689*^9}, 
   3.979039707775125*^9},
 CellLabel->
  "In[260]:=",ExpressionUUID->"bad4fe9a-f324-48ba-b590-5bacb736b85b"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.967905375889587*^9, 3.967905381937659*^9}, {
   3.967905459473043*^9, 3.9679054610436983`*^9}, 3.9679061045402718`*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"16b63cb1-7a7c-4180-bca2-23081438d107"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[Chi]", "sp"], "T"], "*", 
   SuperscriptBox["\[Sigma]", "i"], "*", 
   SubscriptBox["\[Chi]", "s"]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"14a46f9f-3a12-4608-8990-600c0106f6bb"]], \
"Text",
 CellChangeTimes->{{3.97860366481019*^9, 
  3.978603715896927*^9}},ExpressionUUID->"145e71c9-d0d9-4636-a50e-\
02cf42bf5d78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]", "[", 
   RowBox[{"i_", ",", "sp_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"First", "@", 
      RowBox[{"First", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         SubscriptBox["\[Chi]", "sp"], "]"}], ".", 
        RowBox[{"PauliMatrix", "[", "\[Lambda]", "]"}], ".", 
        SubscriptBox["\[Chi]", "s"]}], "]"}]}], "*", 
     RowBox[{"eL", "[", 
      RowBox[{"\[Lambda]", ",", "i"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ",", "1", ",", "3"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.967902131772893*^9, 3.967902156876727*^9}, {
   3.967904200839224*^9, 3.967904221991856*^9}, {3.9679042996167*^9, 
   3.967904303304551*^9}, {3.967904374681354*^9, 3.967904377412291*^9}, {
   3.9679049971998453`*^9, 3.967905012523657*^9}, {3.96790602083747*^9, 
   3.967906046007026*^9}, 3.9790397160650043`*^9},
 CellLabel->
  "In[261]:=",ExpressionUUID->"fb0d5e08-d550-4832-87f4-8c899e472100"],

Cell[TextData[{
 "Expansion of ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[CapitalDelta]", "\[RightVector]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "41692072-b2fc-4b9f-b09b-0fe455343600"],
 " into basis cartesian vectors"
}], "Text",
 CellChangeTimes->{{3.978603735590873*^9, 
  3.978603769019113*^9}},ExpressionUUID->"04aeb84c-97d0-496e-94ef-\
738aa9ec90e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]", "[", "i_", "]"}], ":=", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", "*", 
    RowBox[{"Cos", "[", 
     SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], 
    RowBox[{"CV", "[", 
     RowBox[{
      SubscriptBox["e", "z"], ",", "i"}], "]"}]}], "+", 
   RowBox[{"\[CapitalDelta]", "*", 
    RowBox[{"Sin", "[", 
     SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
    RowBox[{"Sin", "[", 
     SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}], "*", 
    RowBox[{"CV", "[", 
     RowBox[{
      SubscriptBox["e", "y"], ",", "i"}], "]"}]}], "+", 
   RowBox[{"\[CapitalDelta]", "*", 
    RowBox[{"Sin", "[", 
     SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
    RowBox[{"Cos", "[", 
     SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}], "*", 
    RowBox[{"CV", "[", 
     RowBox[{
      SubscriptBox["e", "x"], ",", "i"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.967906221906899*^9, 3.967906317406687*^9}, 
   3.967910320066117*^9, {3.96818210391571*^9, 3.9681821400980797`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"25a2e00d-dd69-426c-89f4-843e64b7c379"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Deuteron EMT Form factors", "Section",
 CellChangeTimes->{{3.968066498116703*^9, 3.968066523528319*^9}, {
  3.978514476654529*^9, 
  3.978514477153997*^9}},ExpressionUUID->"bea8faba-2c0d-46af-bce1-\
2da792241829"],

Cell["\<\
In this section we show our form factor decomposition of the EMT of the \
Deuteron (equation 1 in the paper)\
\>", "Text",
 CellChangeTimes->{{3.978617562442143*^9, 3.978617626134796*^9}, {
  3.978689608874898*^9, 
  3.978689620443446*^9}},ExpressionUUID->"2292b6a7-da30-4cf0-9d87-\
8a51583ecb25"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CartesianPair", "[", 
     RowBox[{
      RowBox[{"CartesianMomentum", "[", "P", "]"}], ",", 
      RowBox[{"CartesianMomentum", "[", "\[CapitalDelta]", "]"}]}], "]"}], 
    "=", "0"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.968067592376555*^9, 3.968067608469246*^9}, 
   3.978458714401616*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"5ab4ebbf-c6d7-47f3-8d5a-e2721108b041"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CartesianPair", "[", 
     RowBox[{
      RowBox[{"CartesianMomentum", "[", "\[CapitalDelta]", "]"}], ",", 
      RowBox[{"CartesianMomentum", "[", "\[CapitalDelta]", "]"}]}], "]"}], 
    "=", 
    SuperscriptBox["\[CapitalDelta]", "2"]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.968068252134472*^9, 3.9680682770717*^9}, {
  3.978458717482011*^9, 3.978458720653565*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"9e9fcddd-777b-4af1-b256-93e83a1c74de"],

Cell[CellGroupData[{

Cell["Tensor structures in front of A form factors", "Subsubsection",
 CellChangeTimes->{{3.978514514193366*^9, 
  3.978514533235297*^9}},ExpressionUUID->"ce2af044-2e6f-4c71-864c-\
fe465016c611"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["P", "U"], "[", 
   RowBox[{"a_", ",", "b_", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"CV", "[", 
       RowBox[{"P", ",", "i"}], "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{"P", ",", "j"}], "]"}]}], ")"}], 
    SubscriptBox["M", "d"]], "*", 
   RowBox[{"KD", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["P", "Q"], "[", 
   RowBox[{"a_", ",", "b_", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["\[CapitalDelta]", "2"], "2"], "*", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"CV", "[", 
         RowBox[{"P", ",", "i"}], "]"}], 
        RowBox[{"CV", "[", 
         RowBox[{"P", ",", "j"}], "]"}]}], ")"}], 
      SubscriptBox["M", "d"]], "*", 
     FractionBox[
      RowBox[{
       SubscriptBox["Y", "2"], "[", 
       RowBox[{"\[CapitalDelta]", ",", "a", ",", "b"}], "]"}], 
      SuperscriptBox[
       SubscriptBox["M", "d"], "2"]]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.968066541098679*^9, 3.968066542317645*^9}, {
   3.968066689524938*^9, 3.9680668168280973`*^9}, 3.9680670020862226`*^9, {
   3.968068182078464*^9, 3.968068182399002*^9}, {3.973093763895816*^9, 
   3.9730937646429853`*^9}, 3.979960452119562*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"cbac1593-989a-4473-b600-96deecdae28b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Tensors in front of form factors related to intrinsic angular momentum \
(symmetric and antisymmetric tensor)\
\>", "Subsubsection",
 CellChangeTimes->{{3.968067887482168*^9, 3.968067940493922*^9}, {
  3.9785145465469923`*^9, 
  3.978514548922247*^9}},ExpressionUUID->"003cf665-7021-41e9-962b-\
424d5603ac2a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["J", "S"], "[", 
   RowBox[{"a_", ",", "b_", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", 
     SubscriptBox["M", "d"]}]], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"KD", "[", 
       RowBox[{"a", ",", "i"}], "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{"\[CapitalDelta]", ",", "b"}], "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{"P", ",", "j"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KD", "[", 
       RowBox[{"a", ",", "j"}], "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{"\[CapitalDelta]", ",", "b"}], "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{"P", ",", "i"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"KD", "[", 
       RowBox[{"b", ",", "i"}], "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{"\[CapitalDelta]", ",", "a"}], "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{"P", ",", "j"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"KD", "[", 
       RowBox[{"b", ",", "j"}], "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{"\[CapitalDelta]", ",", "a"}], "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{"P", ",", "i"}], "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["J", "A"], "[", 
   RowBox[{"a_", ",", "b_", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", 
     SubscriptBox["M", "d"]}]], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"KD", "[", 
       RowBox[{"a", ",", "i"}], "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{"\[CapitalDelta]", ",", "b"}], "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{"P", ",", "j"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"KD", "[", 
       RowBox[{"a", ",", "j"}], "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{"\[CapitalDelta]", ",", "b"}], "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{"P", ",", "i"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"KD", "[", 
       RowBox[{"b", ",", "i"}], "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{"\[CapitalDelta]", ",", "a"}], "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{"P", ",", "j"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KD", "[", 
       RowBox[{"b", ",", "j"}], "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{"\[CapitalDelta]", ",", "a"}], "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{"P", ",", "i"}], "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.968067162195868*^9, 3.968067165822262*^9}, {
  3.968067274387977*^9, 3.968067276353447*^9}, {3.968067346355702*^9, 
  3.968067466865119*^9}, {3.968067618926426*^9, 3.968067653742469*^9}, {
  3.968068191175192*^9, 3.968068196952363*^9}, {3.973093755930963*^9, 
  3.97309375936605*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"e0227318-25b7-4801-badc-c539cbbfcf47"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Tensor for ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["s", "_"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "bced1b85-37e7-47be-9b21-7854f935e9fe"],
 " form factor (antisymmetric)\n"
}], "Subsubsection",
 CellChangeTimes->{{3.968070286970894*^9, 3.968070310578581*^9}, {
  3.978514561867812*^9, 
  3.97851457302627*^9}},ExpressionUUID->"40d2271e-bea8-4654-ab94-\
55f1eea75256"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"a_", ",", "b_", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["\[CapitalDelta]", "2"], 
    RowBox[{"4", "*", 
     SubscriptBox["M", "d"]}]], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"KD", "[", 
       RowBox[{"a", ",", "i"}], "]"}], "*", 
      RowBox[{
       SubscriptBox["Y", "2"], "[", 
       RowBox[{"\[CapitalDelta]", ",", "j", ",", "b"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"KD", "[", 
       RowBox[{"a", ",", "j"}], "]"}], "*", 
      RowBox[{
       SubscriptBox["Y", "2"], "[", 
       RowBox[{"\[CapitalDelta]", ",", "i", ",", "b"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KD", "[", 
       RowBox[{"b", ",", "i"}], "]"}], "*", 
      RowBox[{
       SubscriptBox["Y", "2"], "[", 
       RowBox[{"\[CapitalDelta]", ",", "j", ",", "a"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"KD", "[", 
       RowBox[{"b", ",", "j"}], "]"}], "*", 
      RowBox[{
       SubscriptBox["Y", "2"], "[", 
       RowBox[{"\[CapitalDelta]", ",", "i", ",", "a"}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.977259500290039*^9, 3.9772595595100193`*^9}, {
  3.97725960114255*^9, 3.97725965987471*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"52049505-b9ab-4431-9268-ba5126a41120"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Tensors associated with ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["c", "_"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ce6628c8-b126-4b3c-9a72-7eca56f28cec"],
 " form factors"
}], "Subsubsection",
 CellChangeTimes->{{3.968069314235063*^9, 3.968069327358499*^9}, 
   3.978514581274314*^9, {3.97851462385221*^9, 
   3.9785146255099363`*^9}},ExpressionUUID->"67058413-5a5e-4e6c-b634-\
dc0d6fb1e330"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Epsilon]", "[", 
   RowBox[{"p_", ",", "a_", ",", "b_", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"KD", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}], 
        RowBox[{"KD", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "*", 
        SubscriptBox["M", "d"]}], ",", 
       RowBox[{"p", "==", "\"\<U\>\""}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"KD", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}], "*", 
        FractionBox[
         RowBox[{
          RowBox[{
           SubscriptBox["Y", "2"], "[", 
           RowBox[{"\[CapitalDelta]", ",", "a", ",", "b"}], "]"}], "*", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], 
         RowBox[{"2", "*", 
          SubscriptBox["M", "d"]}]]}], ",", 
       RowBox[{"p", "==", "\"\<T1\>\""}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["M", "d"]}], "*", 
        RowBox[{"Q", "[", 
         RowBox[{"i", ",", "j", ",", "a", ",", "b"}], "]"}]}], ",", 
       RowBox[{"p", "==", "\"\<T2\>\""}]}], "}"}]}], "}"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.9772597936975307`*^9, 3.977259833852172*^9}, {
  3.97726000990798*^9, 3.977260061165263*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"b466ea1e-97f7-4492-9523-b23d7044a149"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tensors associated with D form factors", "Subsubsection",
 CellChangeTimes->{{3.968068127363665*^9, 
  3.968068136289768*^9}},ExpressionUUID->"89288153-c6e8-41f1-a66d-\
725991432881"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["DT", "U"], "[", 
     RowBox[{"a_", ",", "b_", ",", "i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"CV", "[", 
         RowBox[{"\[CapitalDelta]", ",", "i"}], "]"}], 
        RowBox[{"CV", "[", 
         RowBox[{"\[CapitalDelta]", ",", "j"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"KD", "[", 
         RowBox[{"i", ",", "j"}], "]"}], "*", 
        SuperscriptBox["\[CapitalDelta]", "2"]}]}], 
      RowBox[{"4", 
       SubscriptBox["M", "d"]}]], "*", 
     RowBox[{"(", 
      RowBox[{"KD", "[", 
       RowBox[{"a", ",", "b"}], "]"}], ")"}]}]}], "\n", 
   RowBox[{
    RowBox[{
     SubscriptBox["DT", "1"], "[", 
     RowBox[{"a_", ",", "b_", ",", "i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"CV", "[", 
         RowBox[{"\[CapitalDelta]", ",", "i"}], "]"}], 
        RowBox[{"CV", "[", 
         RowBox[{"\[CapitalDelta]", ",", "j"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"KD", "[", 
         RowBox[{"i", ",", "j"}], "]"}], "*", 
        SuperscriptBox["\[CapitalDelta]", "2"]}]}], 
      RowBox[{"4", 
       SubscriptBox["M", "d"]}]], "*", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{
         SubscriptBox["Y", "2"], "[", 
         RowBox[{"\[CapitalDelta]", ",", "a", ",", "b"}], "]"}], "*", 
        SuperscriptBox["\[CapitalDelta]", "2"]}], 
       RowBox[{"2", "*", 
        SuperscriptBox[
         SubscriptBox["M", "d"], "2"]}]], ")"}]}]}], "\n", 
   RowBox[{
    RowBox[{
     SubscriptBox["DT", "2"], "[", 
     RowBox[{"a_", ",", "b_", ",", "i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[CapitalDelta]", "2"], 
      RowBox[{"2", 
       SubscriptBox["M", "d"]}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Contract", "[", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"j", ",", "l", ",", "a", ",", "b"}], "]"}], 
         RowBox[{
          SubscriptBox["Y", "2"], "[", 
          RowBox[{"\[CapitalDelta]", ",", "i", ",", "l"}], "]"}]}], "]"}], 
       "+", 
       RowBox[{"Contract", "[", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"l", ",", "i", ",", "a", ",", "b"}], "]"}], 
         RowBox[{
          SubscriptBox["Y", "2"], "[", 
          RowBox[{"\[CapitalDelta]", ",", "l", ",", "j"}], "]"}]}], "]"}], 
       "-", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"Q", "[", 
           RowBox[{"k", ",", "l", ",", "a", ",", "b"}], "]"}], 
          RowBox[{
           SubscriptBox["Y", "2"], "[", 
           RowBox[{"\[CapitalDelta]", ",", "k", ",", "l"}], "]"}]}], "]"}], 
        "*", 
        RowBox[{"KD", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "3"], "*", 
        RowBox[{"Q", "[", 
         RowBox[{"i", ",", "j", ",", "a", ",", "b"}], "]"}]}]}], 
      ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.9680681409114122`*^9, 3.968068166462945*^9}, {
  3.968068205462212*^9, 3.968068213140298*^9}, {3.968068291167831*^9, 
  3.968068307474965*^9}, {3.9680698014036703`*^9, 3.968070024714361*^9}, {
  3.9680701315805387`*^9, 3.968070154670877*^9}, {3.968071868284095*^9, 
  3.968072055558239*^9}, {3.969301931136544*^9, 3.9693019315789223`*^9}, {
  3.973093734157302*^9, 3.9730937408705883`*^9}, {3.974224578610983*^9, 
  3.974224579132105*^9}, {3.977260188246107*^9, 3.977260191470591*^9}, {
  3.977260224152673*^9, 3.977260227079794*^9}, {3.978459255163227*^9, 
  3.978459258019105*^9}, {3.980522097826994*^9, 3.980522111742285*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"83efdb3b-35f2-4b02-9e76-ba6f77fb2a57"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Stress tensor (polarization vectors not contracted yet)", \
"Subsubsection",
 CellChangeTimes->{{3.968082002670425*^9, 3.9680820290996933`*^9}, {
  3.978514664732007*^9, 
  3.9785146654233427`*^9}},ExpressionUUID->"ac99e8e4-c1b6-4971-85a9-\
0ad7790021fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T", "[", 
   RowBox[{"a_", ",", "b_", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["P", "U"], "[", 
      RowBox[{"a", ",", "b", ",", "i", ",", "j"}], "]"}], 
     RowBox[{
      SubscriptBox["A", "U"], "[", 
      SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["P", "Q"], "[", 
      RowBox[{"a", ",", "b", ",", "i", ",", "j"}], "]"}], "*", 
     RowBox[{
      SubscriptBox["A", "T"], "[", 
      SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["DT", "U"], "[", 
      RowBox[{"a", ",", "b", ",", "i", ",", "j"}], "]"}], 
     RowBox[{
      SubscriptBox["D", "U"], "[", 
      SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["DT", "1"], "[", 
      RowBox[{"a", ",", "b", ",", "i", ",", "j"}], "]"}], 
     RowBox[{
      SubscriptBox["D", "T1"], "[", 
      SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["DT", "2"], "[", 
      RowBox[{"a", ",", "b", ",", "i", ",", "j"}], "]"}], 
     RowBox[{
      SubscriptBox["D", "T2"], "[", 
      SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Epsilon]", "[", 
      RowBox[{"\"\<U\>\"", ",", "a", ",", "b", ",", "i", ",", "j"}], "]"}], 
     RowBox[{
      SubscriptBox[
       RowBox[{"OverBar", "[", "c", "]"}], "U"], "[", 
      SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Epsilon]", "[", 
      RowBox[{"\"\<T1\>\"", ",", "a", ",", "b", ",", "i", ",", "j"}], "]"}], 
     RowBox[{
      SubscriptBox[
       RowBox[{"OverBar", "[", "c", "]"}], "T1"], "[", 
      SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Epsilon]", "[", 
      RowBox[{"\"\<T2\>\"", ",", "a", ",", "b", ",", "i", ",", "j"}], "]"}], 
     RowBox[{
      SubscriptBox[
       RowBox[{"OverBar", "[", "c", "]"}], "T2"], "[", 
      SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["J", "S"], "[", 
      RowBox[{"a", ",", "b", ",", "i", ",", "j"}], "]"}], 
     RowBox[{"J", "[", 
      SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["J", "A"], "[", 
      RowBox[{"a", ",", "b", ",", "i", ",", "j"}], "]"}], 
     RowBox[{"S", "[", 
      SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], "+", 
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"a", ",", "b", ",", "i", ",", "j"}], "]"}], 
     RowBox[{
      RowBox[{"OverBar", "[", "s", "]"}], "[", 
      SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.9680705275439243`*^9, 3.968070607637407*^9}, {
   3.968070647265264*^9, 3.968070651386331*^9}, {3.968070824298586*^9, 
   3.968070920376653*^9}, {3.968070958979758*^9, 3.968070981646728*^9}, {
   3.968071013822468*^9, 3.968071177223709*^9}, {3.968071226038883*^9, 
   3.968071285501925*^9}, {3.968073915724552*^9, 3.968073952064946*^9}, {
   3.973093724666292*^9, 3.973093725983379*^9}, 3.977259432482692*^9, {
   3.97726011502253*^9, 3.9772601329813128`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"3f6ccefe-0503-48cf-b780-b1605d01d86c"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9741305073973503`*^9, 3.974130567331346*^9}, 
   3.974216918494314*^9},
 CellLabel->"In[92]:=",ExpressionUUID->"145b7383-54b3-4136-a90d-023d5c463cd3"],

Cell["\<\
Looking into different polarization ensembles and how to isolate EMT - FFs\
\>", "Text",
 CellChangeTimes->{{3.978514688806325*^9, 
  3.978514694653738*^9}},ExpressionUUID->"445132b7-cb5d-4ac5-9395-\
45409baaeb45"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["T", "U"], "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Contract", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[CapitalLambda]", "U"], "[", 
     RowBox[{"a", ",", "b"}], "]"}], 
    RowBox[{"T", "[", 
     RowBox[{"a", ",", "b", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["T", "V"], "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"Contract", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalLambda]", "V1"], "[", 
      RowBox[{"a", ",", "b"}], "]"}], 
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b", ",", "i", ",", "j"}], "]"}]}], "]"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "turns", " ", "out", " ", "writing", " ", "in", " ", "terms", " ", "of", 
     " ", "polarization", " ", "vector", " ", "was", " ", "more", " ", 
     "convenient", " ", "than", " ", "the", " ", "levi"}], "-", 
    RowBox[{"civita", " ", "one"}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["T", "T"], "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Contract", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[CapitalLambda]", "T"], "[", 
     RowBox[{"a", ",", "b"}], "]"}], 
    RowBox[{"T", "[", 
     RowBox[{"a", ",", "b", ",", "i", ",", "j"}], "]"}]}], "]"}]}]}], "Input",\

 CellChangeTimes->{{3.968073486382907*^9, 3.968073491336871*^9}, {
   3.968073557067882*^9, 3.968073558145688*^9}, {3.968073647682763*^9, 
   3.968073665144815*^9}, 3.979960484741922*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"61957659-9f0b-4415-84ad-e2bcbf2445d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Setting up functions for integrands ", "Subsubsection",
 CellChangeTimes->{{3.978514767529233*^9, 
  3.978514803531496*^9}},ExpressionUUID->"ec7b44ae-0ede-45a1-a373-\
72e625e7a129"],

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     OverscriptBox["\[CapitalDelta]", "->"], "\[Cross]", " ", 
     SubscriptBox[
      OverscriptBox["\[Sigma]", "->"], 
      RowBox[{"sp", ",", "s"}]]}], ")"}], "i"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"bfd6e0bf-a389-4dda-afa7-1fff3f6a17ce"]], \
"Text",
 CellChangeTimes->{{3.97864304508427*^9, 3.978643107670086*^9}, {
  3.978643216594946*^9, 
  3.978643290903913*^9}},ExpressionUUID->"e4ac8fa2-4149-4422-bbab-\
8d44f45879c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EpsDeltaPauli", "[", 
   RowBox[{"i_", ",", "sp_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Contract", "[", 
   RowBox[{
    RowBox[{"CLC", "[", 
     RowBox[{"t", ",", "j", ",", "k"}], "]"}], 
    RowBox[{"\[CapitalDelta]", "[", "j", "]"}], 
    RowBox[{"\[Sigma]", "[", 
     RowBox[{"k", ",", "sp", ",", "s"}], "]"}], 
    RowBox[{"e", "[", 
     RowBox[{"i", ",", "t"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.968232063124281*^9, 3.968232090743879*^9}, {
   3.968232145316315*^9, 3.968232166978265*^9}, {3.968236702727706*^9, 
   3.968236726635652*^9}, {3.968600844059967*^9, 3.9686008491840553`*^9}, 
   3.9786430235833883`*^9},
 CellLabel->
  "In[263]:=",ExpressionUUID->"804ab1c3-ba70-4e22-955b-da53ce07653a"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["\[Psi]", "*"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["\[CapitalDelta]", "->"], "\[Cross]", " ", 
      SubscriptBox[
       OverscriptBox["\[Sigma]", "->"], 
       RowBox[{"sp", ",", "s"}]]}], ")"}], "i"], 
   SuperscriptBox["P", "j"], " ", "\[Psi]"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"c2882b88-41af-4076-8a91-4c430967d15d"]], \
"Text",
 CellChangeTimes->{{3.978643308046146*^9, 
  3.97864334988521*^9}},ExpressionUUID->"7370fe4e-de8b-4dd5-ac69-\
776bf52b5a2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WFintPauliP", "[", 
   RowBox[{
   "i_", ",", "j_", ",", "sdp_", ",", "sd_", ",", "spp_", ",", "sp_", ",", 
    "sn_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"EpsDeltaPauli", "[", 
      RowBox[{"i", ",", "spp", ",", "sp"}], "]"}], 
     RowBox[{"CV", "[", 
      RowBox[{"P", ",", "j"}], "]"}]}], ")"}], 
   RowBox[{
    SubscriptBox["\[Psi]", "c"], "[", 
    RowBox[{
    "sdp", ",", "spp", ",", "sn", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
    "]"}], 
   RowBox[{"\[Psi]", "[", 
    RowBox[{
    "sd", ",", "sp", ",", "sn", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.968597833822629*^9, 3.9685978465912848`*^9}, 
   3.978513494326741*^9, 3.9785140803463507`*^9},
 CellLabel->
  "In[264]:=",ExpressionUUID->"1e65b338-45e1-4d22-8ed2-c156770875b1"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["\[Psi]", "*"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["\[CapitalDelta]", "->"], "\[Cross]", " ", 
      SubscriptBox[
       OverscriptBox["\[Sigma]", "->"], 
       RowBox[{"sp", ",", "s"}]]}], ")"}], "i"], " ", 
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Del]", "<->"], "j"], "\[Psi]"}]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"01a7c33d-48d2-4a4c-9d6e-1db7af349423"]], \
"Text",
 CellChangeTimes->{{3.97864338178364*^9, 
  3.9786434225619183`*^9}},ExpressionUUID->"505ec876-e52b-4924-a360-\
a2cf2fdfdc18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WFintPauliDer", "[", 
   RowBox[{
   "i_", ",", "j_", ",", "sdp_", ",", "sd_", ",", "spp_", ",", "sp_", ",", 
    "sn_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"EpsDeltaPauli", "[", 
    RowBox[{"i", ",", "spp", ",", "sp"}], "]"}], 
   RowBox[{"TwoSideD", "[", 
    RowBox[{"j", ",", "sdp", ",", "sd", ",", "spp", ",", "sp", ",", "sn"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.96823134080463*^9, 3.96823135793333*^9}},
 CellLabel->
  "In[265]:=",ExpressionUUID->"9f208101-982b-451f-bbec-b72bc1dce300"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["\[Psi]", "*"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["\[CapitalDelta]", "->"], "\[Cross]", " ", 
      SubscriptBox[
       OverscriptBox["\[Sigma]", "->"], 
       RowBox[{"sp", ",", "s"}]]}], ")"}], 
    RowBox[{"{", "i"}]], "   ", 
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Del]", "<->"], 
     RowBox[{"j", "}"}]], "\[Psi]"}]}], 
  TraditionalForm]],ExpressionUUID->"8bfe28f7-431e-4640-b18b-22f6ddf63452"]], \
"Text",
 CellChangeTimes->{{3.9786434377002163`*^9, 
  3.9786434607408323`*^9}},ExpressionUUID->"6380f139-f35c-476e-bfb5-\
f58acd7646ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AntiWFintPauliDer", "[", 
   RowBox[{
   "i_", ",", "j_", ",", "sdp_", ",", "sd_", ",", "spp_", ",", "sp_", ",", 
    "sn_"}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"WFintPauliDer", "[", 
      RowBox[{
      "i", ",", "j", ",", "sdp", ",", "sd", ",", "spp", ",", "sp", ",", 
       "sn"}], "]"}], "+", 
     RowBox[{"WFintPauliDer", "[", 
      RowBox[{
      "j", ",", "i", ",", "sdp", ",", "sd", ",", "spp", ",", "sp", ",", 
       "sn"}], "]"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.968231411360696*^9, 3.968231512910036*^9}, {
  3.968232731722506*^9, 3.968232736597827*^9}, {3.968233185095903*^9, 
  3.968233190098185*^9}, {3.973620593953998*^9, 3.973620671496561*^9}, {
  3.9786032860204477`*^9, 3.9786032878362617`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"bfa55c49-23ad-4108-ae82-516497b8db5a"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["\[Psi]", "*"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["\[CapitalDelta]", "->"], "\[Cross]", " ", 
      SubscriptBox[
       OverscriptBox["\[Sigma]", "->"], 
       RowBox[{"sp", ",", "s"}]]}], ")"}], 
    RowBox[{"[", "i"}]], "   ", 
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Del]", "<->"], 
     RowBox[{"j", "]"}]], "\[Psi]"}]}], 
  TraditionalForm]],ExpressionUUID->"0a8149e4-c967-418a-80ec-13008daee4e5"]], \
"Text",
 CellChangeTimes->{{3.978643472921669*^9, 
  3.978643479535471*^9}},ExpressionUUID->"f95cf04d-4d65-4fb0-9972-\
d97ca047907b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CommWFintPauliDer", "[", 
   RowBox[{
   "i_", ",", "j_", ",", "sdp_", ",", "sd_", ",", "spp_", ",", "sp_", ",", 
    "sn_"}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"WFintPauliDer", "[", 
      RowBox[{
      "i", ",", "j", ",", "sdp", ",", "sd", ",", "spp", ",", "sp", ",", 
       "sn"}], "]"}], "-", 
     RowBox[{"WFintPauliDer", "[", 
      RowBox[{
      "j", ",", "i", ",", "sdp", ",", "sd", ",", "spp", ",", "sp", ",", 
       "sn"}], "]"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.969289225626432*^9, 3.969289232091584*^9}},
 CellLabel->
  "In[266]:=",ExpressionUUID->"ec55b57d-a66c-4572-9cc1-bc06baf6bab4"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Psi]", "*"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       OverscriptBox["\[CapitalDelta]", "->"], "\[Cross]", " ", 
       SubscriptBox[
        OverscriptBox["\[Sigma]", "->"], 
        RowBox[{"sp", ",", "s"}]]}], ")"}], 
     RowBox[{"{", "i"}]], "   ", 
    SuperscriptBox["P", 
     RowBox[{"j", "}"}]], "\[Psi]"}], TraditionalForm]],ExpressionUUID->
  "5e1d2143-8adb-46fd-bceb-8bc2c396e3b4"],
 "   (anticommutator on indices)"
}], "Text",
 CellChangeTimes->{{3.978643494389407*^9, 
  3.978643562120899*^9}},ExpressionUUID->"d11e2c45-766b-42e7-bc09-\
fdea4534847c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AntiWFintPauliP", "[", 
   RowBox[{
   "i_", ",", "j_", ",", "sdp_", ",", "sd_", ",", "spp_", ",", "sp_", ",", 
    "sn_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFintPauliP", "[", 
    RowBox[{
    "i", ",", "j", ",", "sdp", ",", "sd", ",", "spp", ",", "sp", ",", "sn"}], 
    "]"}], "+", 
   RowBox[{"WFintPauliP", "[", 
    RowBox[{
    "j", ",", "i", ",", "sdp", ",", "sd", ",", "spp", ",", "sp", ",", "sn"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.968597966500177*^9, 3.968598027651722*^9}},
 CellLabel->
  "In[267]:=",ExpressionUUID->"4652929f-6f14-4d6f-ac58-5f9dc4c8d919"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["\[Psi]", "*"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["\[CapitalDelta]", "->"], "\[Cross]", " ", 
      SubscriptBox[
       OverscriptBox["\[Sigma]", "->"], 
       RowBox[{"sp", ",", "s"}]]}], ")"}], 
    RowBox[{"[", "i"}]], "   ", 
   SuperscriptBox["P", 
    RowBox[{"j", "]"}]], "\[Psi]"}], 
  TraditionalForm]],ExpressionUUID->"6c2972e1-c700-44bb-8d81-091a8084c108"]], \
"Text",
 CellChangeTimes->{{3.978643533799131*^9, 
  3.9786435401575108`*^9}},ExpressionUUID->"6a0422dd-c8fb-409e-b204-\
f42b989b69f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CommWFintPauliP", "[", 
   RowBox[{
   "i_", ",", "j_", ",", "sdp_", ",", "sd_", ",", "spp_", ",", "sp_", ",", 
    "sn_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFintPauliP", "[", 
    RowBox[{
    "i", ",", "j", ",", "sdp", ",", "sd", ",", "spp", ",", "sp", ",", "sn"}], 
    "]"}], "-", 
   RowBox[{"WFintPauliP", "[", 
    RowBox[{
    "j", ",", "i", ",", "sdp", ",", "sd", ",", "spp", ",", "sp", ",", "sn"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.969288891558503*^9, 3.9692888982065363`*^9}},
 CellLabel->
  "In[268]:=",ExpressionUUID->"6d516461-5031-46ad-a7cd-2cdfa2d1fde3"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["\[Psi]", "*"], " ", "  ", 
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Del]", "<->"], 
     RowBox[{"{", "i"}]], 
    SuperscriptBox["P", 
     RowBox[{"j", "}"}]]}], "\[Psi]"}], TraditionalForm]],
 InitializationCell->
  True,ExpressionUUID->"a28a31fd-e098-4274-88f5-2f8de1936f99"]], "Text",
 CellChangeTimes->{{3.9786436437149477`*^9, 
  3.978643692918676*^9}},ExpressionUUID->"dc2a3a5e-9c62-4f1f-901b-\
4ec32384059b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AntiWFintPDer", "[", 
   RowBox[{
   "i_", ",", "j_", ",", "sdp_", ",", "sd_", ",", "spp_", ",", "sp_", ",", 
    "sn_"}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"TwoSideD", "[", 
       RowBox[{"i", ",", "sdp", ",", "sd", ",", "spp", ",", "sp", ",", "sn"}],
        "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{"P", ",", "j"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"TwoSideD", "[", 
       RowBox[{"j", ",", "sdp", ",", "sd", ",", "spp", ",", "sp", ",", "sn"}],
        "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{"P", ",", "i"}], "]"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.969284183381571*^9, 3.9692842327410583`*^9}},
 CellLabel->
  "In[269]:=",ExpressionUUID->"b6d7b203-731e-41cd-88b0-97c7e6ec6888"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Nucleon Contributions to Deuteron Stress", "Section",
 CellChangeTimes->{{3.969130095552093*^9, 3.969130104168579*^9}, {
  3.969130615855588*^9, 3.969130623359679*^9}, {3.970052962585449*^9, 
  3.9700529687046833`*^9}},ExpressionUUID->"75cd27ca-3017-449d-8480-\
99170190959e"],

Cell["\<\
In this section we solve for specific Deuteron EMTFFs using equation 20 in \
the paper\
\>", "Text",
 CellChangeTimes->{{3.978689665160179*^9, 3.978689683110735*^9}, {
  3.978689782750903*^9, 
  3.9786898724497547`*^9}},ExpressionUUID->"bd38ca83-9e91-46aa-bc57-\
b3b1744b218e"],

Cell["\<\
Separate the full contributions from the nucleon stress operator into parts \
corresponding to the different nucleon form factors. Text above the functions \
shows what the integrands represent, the rules do the angular integrations. \
Results at the end will be radial integrals of wavefunctions and bessel \
functions. \
\>", "Text",
 CellChangeTimes->{{3.969130641079989*^9, 3.969130681563239*^9}, {
  3.970052972891469*^9, 3.970053044414597*^9}, {3.9786438684850817`*^9, 
  3.9786439530764217`*^9}},ExpressionUUID->"568eb169-668f-441d-961d-\
1c3bf9fc4655"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MaxPlane", "=", "4"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "6", " ", "is", " ", "max", " ", "in", " ", "principle", " ", "but", " ", 
    "checked", " ", "there", " ", "are", " ", "no", " ", "contributions", " ",
     "above", " ", "4"}], "*)"}], " "}]], "Input",
 CellChangeTimes->{{3.973240789422927*^9, 3.97324079733457*^9}, {
   3.973678454910928*^9, 3.973678499170084*^9}, 3.973678574516835*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"89cffbca-1e96-462b-81ba-d2588b173c4b"],

Cell[TextData[{
 "It should be noted that these are all having sums of proton spins before \
and after (sp,spp) the neutron spin (sn) and the plane wave expansion (l and \
m) so the following is the case for all the integrals below. The \
wavefunctions carry the spin indices \n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{
            StyleBox["l", "TI"], "\[LongEqual]", "0"}], "\[Infinity]", 
          LimitsPositioning -> True], 
         UnderoverscriptBox["\[Sum]", 
          RowBox[{
            StyleBox["m", "TI"], "\[LongEqual]", "-", 
            StyleBox["l", "TI"]}], 
          StyleBox["l", "TI"], LimitsPositioning -> True], 
         UnderoverscriptBox["\[Sum]", 
          RowBox[{
            SubsuperscriptBox[
             StyleBox["s", "TI"], 
             StyleBox["p", "TI"], "\[Prime]"], "\[LongEqual]", "-1", "/", 
            "2"}], 
          RowBox[{"1", "/", "2"}], LimitsPositioning -> True], 
         UnderoverscriptBox["\[Sum]", 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], 
             StyleBox["p", "TI"]], "\[LongEqual]", "-1", "/", "2"}], 
          RowBox[{"1", "/", "2"}], LimitsPositioning -> True], 
         UnderoverscriptBox["\[Sum]", 
          RowBox[{
            SubscriptBox[
             StyleBox["s", "TI"], 
             StyleBox["n", "TI"]], "\[LongEqual]", "-1", "/", "2"}], 
          RowBox[{"1", "/", "2"}], LimitsPositioning -> True], "4", "\[Pi]", 
         SuperscriptBox[
          RowBox[{"(", 
            StyleBox["i", "TI"], ")"}], 
          StyleBox["l", "TI"]], 
         SuperscriptBox[
          RowBox[{"(", "-1", ")"}], 
          RowBox[{"-", 
            StyleBox["m", "TI"]}]], 
         SubsuperscriptBox[
          StyleBox["Y", "TI"], 
          StyleBox["l", "TI"], 
          RowBox[{"-", 
            StyleBox["m", "TI"]}]], 
         RowBox[{"(", 
           RowBox[{
             SubscriptBox["\[Theta]", "\[CapitalDelta]"], ",", 
             SubscriptBox["\[Phi]", "\[CapitalDelta]"]}], ")"}], 
         SubsuperscriptBox[
          StyleBox["Y", "TI"], 
          StyleBox["l", "TI"], 
          StyleBox["m", "TI"]], 
         RowBox[{"(", 
           RowBox[{
             SubscriptBox["\[Theta]", 
              StyleBox["r", "TI"]], ",", 
             SubscriptBox["\[Phi]", 
              StyleBox["r", "TI"]]}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "$\\sum_{l=0}^\\infty \\sum_{m=-l}^l \\sum_{s_p'=-1/2}^{1/2} \
\\sum_{s_p=-1/2}^{1/2} \\sum_{s_n=-1/2}^{1/2} 4\\pi (i)^l (-1)^{-m} Y_l^{-m}(\
\\theta_\\Delta,\\phi_\\Delta)  Y_l^{m}(\\theta_r,\\phi_r)  $", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "162174c7-233a-43ba-ab7a-499191cdc2dc"]
}], "Text",
 CellChangeTimes->{{3.978643960872035*^9, 3.978644149030897*^9}, {
  3.978644199173135*^9, 3.978644201555626*^9}, {3.97864447675951*^9, 
  3.978644487720849*^9}},ExpressionUUID->"60e8c698-e19b-401c-a29b-\
177049d25d30"],

Cell[CellGroupData[{

Cell["A Contribution", "Subsection",
 CellChangeTimes->{{3.9692838081773243`*^9, 
  3.969283811632822*^9}},ExpressionUUID->"09554972-902f-4068-98c2-\
89c0e3d864db"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["A", "N"], "(", 
     SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
    FractionBox[
     RowBox[{
      SuperscriptBox["P", "i"], 
      SuperscriptBox["P", "j"]}], 
     RowBox[{"4", "m"}]], 
    SuperscriptBox["\[Psi]", "*"], "\[Psi]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d9732015-5c24-4820-a0ed-7a8b6ed1af70"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", 
    RowBox[{
     RowBox[{
      SubscriptBox["s", "p"], "'"}], 
     SubscriptBox["s", "p"]}]], TraditionalForm]],ExpressionUUID->
  "484be7de-dfa5-42f9-8c30-1109ff5907b3"]
}], "Text",
 CellChangeTimes->{{3.978643742421844*^9, 3.9786437775651503`*^9}, {
  3.97864450001982*^9, 3.978644553110598*^9}, {3.978645226173015*^9, 
  3.97864522649332*^9}},ExpressionUUID->"fe64249d-e056-4ef8-be3a-\
1e28534a2d66"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["A", "PP"], "[", 
   RowBox[{"i_", ",", "j_", ",", "sdp_", ",", "sd_", ",", "maxl_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"A", "[", 
      SuperscriptBox["\[CapitalDelta]", "2"], "]"}], 
     RowBox[{"CV", "[", 
      RowBox[{"P", ",", "i"}], "]"}], 
     RowBox[{"CV", "[", 
      RowBox[{"P", ",", "j"}], "]"}]}], 
    RowBox[{"4", "*", "m"}]], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"Expand", "[", 
               RowBox[{
                RowBox[{"PlaneWave", "[", 
                 RowBox[{
                  FractionBox["\[CapitalDelta]", "2"], ",", 
                  SubscriptBox["\[Theta]", "\[CapitalDelta]"], ",", 
                  SubscriptBox["\[Phi]", "\[CapitalDelta]"], ",", "r", ",", 
                  "\[Theta]", ",", "\[Phi]", ",", "l", ",", "m"}], "]"}], 
                RowBox[{
                 SubscriptBox["\[Psi]", "c"], "[", 
                 RowBox[{
                 "sdp", ",", "sp", ",", "sn", ",", "r", ",", "\[Theta]", ",", 
                  "\[Phi]"}], "]"}], 
                RowBox[{"\[Psi]", "[", 
                 RowBox[{
                 "sd", ",", "sp", ",", "sn", ",", "r", ",", "\[Theta]", ",", 
                  "\[Phi]"}], "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"sp", ",", 
                FractionBox[
                 RowBox[{"-", "1"}], "2"], ",", 
                FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"sn", ",", 
              FractionBox[
               RowBox[{"-", "1"}], "2"], ",", 
              FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "maxl"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"rule3Sphere1", ",", "rule3Sphere", ",", "rule3Sphere2"}], 
       "}"}]}], "/.", 
     RowBox[{"{", "ReplaceSpherical", "}"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.969283832911222*^9, 3.969283851898919*^9}, {
   3.9692839868863087`*^9, 3.969284025038415*^9}, {3.969285642735916*^9, 
   3.969285656202927*^9}, {3.9693828711115427`*^9, 3.969382888643091*^9}, 
   3.9785134943528767`*^9, 3.978514080349988*^9, 3.9786008188560658`*^9, {
   3.978602473433737*^9, 3.97860250917229*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"7540fcb1-d178-4a83-95b8-35e52b54326a"],

Cell[TextData[{
 "-",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["A", "N"], "(", 
     SuperscriptBox["\[CapitalDelta]", "2"], ")"}], 
    SuperscriptBox["\[Psi]", "*"], " ", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       OverscriptBox["\[Del]", 
        RowBox[{"<->", "{"}]], "i"], 
      SuperscriptBox["P", 
       RowBox[{"j", "}"}]]}], 
     RowBox[{"4", "m"}]], "\[Psi]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c500b8ad-5683-4499-8de2-55e2f3eac4ae"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", 
    RowBox[{
     RowBox[{
      SubscriptBox["s", "p"], "'"}], 
     SubscriptBox["s", "p"]}]], TraditionalForm]],ExpressionUUID->
  "3b5ef31d-ce70-47ef-aa59-f8373f2fbfcc"]
}], "Text",
 CellChangeTimes->{{3.978644570698985*^9, 3.9786446064981823`*^9}, {
  3.978644899078*^9, 3.978644900906249*^9}, {3.978645223672862*^9, 
  3.978645223980941*^9}},ExpressionUUID->"09d5bc43-e4f4-4899-aaa9-\
7d3f3e083060"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["A", "DP"], "[", 
   RowBox[{"i_", ",", "j_", ",", "sdp_", ",", "sd_", ",", "maxl_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"-", 
     RowBox[{"A", "[", 
      SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], 
    RowBox[{"4", "*", "m"}]], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"Expand", "[", 
               RowBox[{"\[ImaginaryI]", "*", 
                RowBox[{"PlaneWave", "[", 
                 RowBox[{
                  FractionBox["\[CapitalDelta]", "2"], ",", 
                  SubscriptBox["\[Theta]", "\[CapitalDelta]"], ",", 
                  SubscriptBox["\[Phi]", "\[CapitalDelta]"], ",", "r", ",", 
                  "\[Theta]", ",", "\[Phi]", ",", "l", ",", "m"}], "]"}], 
                RowBox[{"AntiWFintPDer", "[", 
                 RowBox[{
                 "i", ",", "j", ",", "sdp", ",", "sd", ",", "sp", ",", "sp", 
                  ",", "sn"}], "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"sp", ",", 
                FractionBox[
                 RowBox[{"-", "1"}], "2"], ",", 
                FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"sn", ",", 
              FractionBox[
               RowBox[{"-", "1"}], "2"], ",", 
              FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "maxl"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"rule3Sphere1", ",", "rule3Sphere", ",", "rule3Sphere2"}], 
       "}"}]}], "/.", 
     RowBox[{"{", "ReplaceSpherical", "}"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.969284250572322*^9, 3.969284282120946*^9}, {
   3.969284801203096*^9, 3.969284825094014*^9}, {3.9692856230436783`*^9, 
   3.969285639052239*^9}, 3.9786008188609123`*^9, {3.978602473436657*^9, 
   3.978602509175033*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"2974ba78-4779-4bc5-85a5-d9f868b66fdf"],

Cell[TextData[{
 "-",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["A", "N"], "(", 
     SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
    SuperscriptBox["\[Psi]", "*"], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       OverscriptBox["\[Del]", "<->"], "i"], 
      SuperscriptBox[
       OverscriptBox["\[Del]", "<->"], "j"]}], 
     RowBox[{"4", "m"}]], "\[Psi]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "059d2f8e-378c-4c69-8c54-23a0560d1ce7"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", 
    RowBox[{
     RowBox[{
      SubscriptBox["s", "p"], "'"}], 
     SubscriptBox["s", "p"]}]], TraditionalForm]],ExpressionUUID->
  "245a3d90-ccc9-4def-8cd1-f5de6217fa58"]
}], "Text",
 CellChangeTimes->{{3.978644618142206*^9, 3.978644639855008*^9}, {
  3.978644906983078*^9, 3.978644909453334*^9}, {3.978645220898835*^9, 
  3.978645221199501*^9}},ExpressionUUID->"286b8985-f5f5-46bb-af91-\
6784e44566ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["A", "DD"], "[", 
   RowBox[{"i_", ",", "j_", ",", "sdp_", ",", "sd_", ",", "maxl_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"-", 
     RowBox[{"A", "[", 
      SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], 
    RowBox[{"4", "*", "m"}]], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"Expand", "[", 
               RowBox[{
                RowBox[{"PlaneWave", "[", 
                 RowBox[{
                  FractionBox["\[CapitalDelta]", "2"], ",", 
                  SubscriptBox["\[Theta]", "\[CapitalDelta]"], ",", 
                  SubscriptBox["\[Phi]", "\[CapitalDelta]"], ",", "r", ",", 
                  "\[Theta]", ",", "\[Phi]", ",", "l", ",", "m"}], "]"}], 
                RowBox[{"TwoTwoSideDer", "[", 
                 RowBox[{
                 "i", ",", "j", ",", "sdp", ",", "sd", ",", "sp", ",", "sp", 
                  ",", "sn"}], "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"sp", ",", 
                FractionBox[
                 RowBox[{"-", "1"}], "2"], ",", 
                FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"sn", ",", 
              FractionBox[
               RowBox[{"-", "1"}], "2"], ",", 
              FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "maxl"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"rule3Sphere1", ",", "rule3Sphere", ",", "rule3Sphere2"}], 
       "}"}]}], "/.", 
     RowBox[{"{", "ReplaceSpherical", "}"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.969284294433207*^9, 3.969284299203834*^9}, {
   3.9692843293382483`*^9, 3.969284365260027*^9}, 3.9692848321242657`*^9, {
   3.969285604470796*^9, 3.9692856336722937`*^9}, 3.978600818863151*^9, {
   3.978602473439568*^9, 3.978602509177203*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"324b517b-e0dd-450f-a90d-7a7fe9b79015"],

Cell[TextData[{
 "-",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[ImaginaryI]A", "N"], "(", 
     SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
    FractionBox["d", 
     SuperscriptBox["dr", "a"]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Psi]", "*"], 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         OverscriptBox["\[Del]", "<->"], "i"], 
        SuperscriptBox[
         OverscriptBox["\[Del]", "<->"], "j"]}], 
       RowBox[{"2", "m"}]], "\[Psi]"}], ")"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "efe16bb3-378a-47fd-ba50-68cc8c95f8dd"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", 
    RowBox[{
     RowBox[{
      SubscriptBox["s", "p"], "'"}], 
     SubscriptBox["s", "p"]}]], TraditionalForm]],ExpressionUUID->
  "133f9032-63f7-4590-b8a4-b68542386038"],
 "       (this extra derivative comes about from contracting with ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalDelta]", "a"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "855668dc-8b71-4318-9899-6686752e6570"],
 " and integrating by parts, notes a should be either i or j)"
}], "Text",
 CellChangeTimes->{{3.978644689200939*^9, 3.97864484302741*^9}, 
   3.9786452165146103`*^9},ExpressionUUID->"d69266ca-1133-402a-acae-\
73872b5a403c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["A", "D3"], "[", 
   RowBox[{
   "i_", ",", "j_", ",", "a_", ",", "sdp_", ",", "sd_", ",", "maxl_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", "*", 
      RowBox[{"A", "[", 
       SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], 
     RowBox[{"2", "*", "m"}]]}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"Expand", "[", 
               RowBox[{
                RowBox[{"PlaneWave", "[", 
                 RowBox[{
                  FractionBox["\[CapitalDelta]", "2"], ",", 
                  SubscriptBox["\[Theta]", "\[CapitalDelta]"], ",", 
                  SubscriptBox["\[Phi]", "\[CapitalDelta]"], ",", "r", ",", 
                  "\[Theta]", ",", "\[Phi]", ",", "l", ",", "m"}], "]"}], 
                RowBox[{"DerTwoTwoSideDer", "[", 
                 RowBox[{
                 "a", ",", "i", ",", "j", ",", "sdp", ",", "sd", ",", "sp", 
                  ",", "sp", ",", "sn"}], "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"sp", ",", 
                FractionBox[
                 RowBox[{"-", "1"}], "2"], ",", 
                FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"sn", ",", 
              FractionBox[
               RowBox[{"-", "1"}], "2"], ",", 
              FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "maxl"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"rule3Sphere1", ",", "rule3Sphere", ",", "rule3Sphere2"}], 
       "}"}]}], "/.", 
     RowBox[{"{", "ReplaceSpherical", "}"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.970658325255307*^9, 3.9706583832025557`*^9}, 
   3.970664305520878*^9, {3.970668435691634*^9, 3.970668454601955*^9}, 
   3.970682164222262*^9, {3.9785499271883097`*^9, 3.9785499336519012`*^9}, 
   3.9786008188650093`*^9, {3.9786024734421873`*^9, 3.978602509179371*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"5cc98856-a4f2-42e5-aa97-8a2fabdf505f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["A", "N"], "[", 
   RowBox[{"i_", ",", "j_", ",", "sdp_", ",", "sd_", ",", "maxl_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SubscriptBox["A", "PP"], "[", 
     RowBox[{"i", ",", "j", ",", "sdp", ",", "sd", ",", "maxl"}], "]"}], "+", 
    
    RowBox[{
     SubscriptBox["A", "DP"], "[", 
     RowBox[{"i", ",", "j", ",", "sdp", ",", "sd", ",", "maxl"}], "]"}], "+", 
    
    RowBox[{
     SubscriptBox["A", "DD"], "[", 
     RowBox[{"i", ",", "j", ",", "sdp", ",", "sd", ",", "maxl"}], "]"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.969284835418475*^9, 3.9692848990551853`*^9}, {
   3.969285058401012*^9, 3.969285059162714*^9}, {3.969285598101653*^9, 
   3.969285599720275*^9}, 3.969285676188817*^9},
 CellLabel->
  "In[109]:=",ExpressionUUID->"3a7d1518-6d13-4ffe-8e84-0063841583a5"],

Cell["Specific polarization ensembles", "Text",
 CellChangeTimes->{{3.978644865078657*^9, 
  3.978644872497057*^9}},ExpressionUUID->"b29250a5-9677-426c-8389-\
da53c59fb71c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Aunpol", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "N"], "[", 
      RowBox[{"i", ",", "j", ",", "0", ",", "0", ",", "MaxPlane"}], "]"}], 
     "+", 
     RowBox[{
      SubscriptBox["A", "N"], "[", 
      RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "MaxPlane"}], "]"}], 
     "+", 
     RowBox[{
      SubscriptBox["A", "N"], "[", 
      RowBox[{"i", ",", "j", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "MaxPlane"}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Avector", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "N"], "[", 
      RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "MaxPlane"}], "]"}], 
     "-", 
     RowBox[{
      SubscriptBox["A", "N"], "[", 
      RowBox[{"i", ",", "j", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "MaxPlane"}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Atensor", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["A", "N"], "[", 
    RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "MaxPlane"}], "]"}], "+", 
   
   RowBox[{
    SubscriptBox["A", "N"], "[", 
    RowBox[{"i", ",", "j", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "MaxPlane"}], "]"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{
     SubscriptBox["A", "N"], "[", 
     RowBox[{"i", ",", "j", ",", "0", ",", "0", ",", "MaxPlane"}], 
     "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.969284971797942*^9, 3.969284993710039*^9}, {
   3.969285405267981*^9, 3.969285439447147*^9}, {3.96929104501628*^9, 
   3.9692910548151827`*^9}, 3.970146405480172*^9, {3.9702150681583767`*^9, 
   3.970215088428322*^9}, {3.9702220176479473`*^9, 3.9702220655073643`*^9}, {
   3.970596677173964*^9, 3.970596691589024*^9}, {3.973240818138447*^9, 
   3.973240845825303*^9}, {3.977338824340188*^9, 3.977338841323379*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"672cede4-73c5-479f-bbdb-51698386e63f"],

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{"AtensorDD", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "DD"], "[", 
      RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "MaxPlane"}], "]"}], 
     "+", 
     RowBox[{
      SubscriptBox["A", "DD"], "[", 
      RowBox[{"i", ",", "j", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "MaxPlane"}], "]"}], "-", 
     RowBox[{"2", "*", 
      RowBox[{
       SubscriptBox["A", "DD"], "[", 
       RowBox[{"i", ",", "j", ",", "0", ",", "0", ",", "MaxPlane"}], 
       "]"}]}]}]}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"AtensorD3", "[", 
     RowBox[{"i_", ",", "j_", ",", "a_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "D3"], "[", 
      RowBox[{"i", ",", "j", ",", "a", ",", "1", ",", "1", ",", "MaxPlane"}], 
      "]"}], "+", 
     RowBox[{
      SubscriptBox["A", "D3"], "[", 
      RowBox[{"i", ",", "j", ",", "a", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "MaxPlane"}], "]"}], "-", 
     RowBox[{"2", "*", 
      RowBox[{
       SubscriptBox["A", "D3"], "[", 
       RowBox[{"i", ",", "j", ",", "a", ",", "0", ",", "0", ",", "MaxPlane"}],
        "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.969291285268515*^9, 3.969291300780435*^9}, {
  3.970222070111758*^9, 3.9702220746008987`*^9}, {3.970596656899357*^9, 
  3.970596662912071*^9}, {3.970658439068531*^9, 3.9706584485318403`*^9}, {
  3.973240849528152*^9, 3.973240870197106*^9}, {3.977338791942487*^9, 
  3.977338815951223*^9}, {3.97854994912148*^9, 3.978549961232753*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"fb5898bf-b778-4023-a10c-c0dbf88008c6"],

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{"AUnpolDD", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", "DD"], "[", 
        RowBox[{"i", ",", "j", ",", "0", ",", "0", ",", "MaxPlane"}], "]"}], 
       "+", 
       RowBox[{
        SubscriptBox["A", "DD"], "[", 
        RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "MaxPlane"}], "]"}], 
       "+", 
       RowBox[{
        SubscriptBox["A", "DD"], "[", 
        RowBox[{"i", ",", "j", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "MaxPlane"}], "]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"AUnpolD3", "[", 
     RowBox[{"i_", ",", "j_", ",", "a_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", "D3"], "[", 
        RowBox[{
        "i", ",", "j", ",", "a", ",", "0", ",", "0", ",", "MaxPlane"}], "]"}],
        "+", 
       RowBox[{
        SubscriptBox["A", "D3"], "[", 
        RowBox[{
        "i", ",", "j", ",", "a", ",", "1", ",", "1", ",", "MaxPlane"}], "]"}],
        "+", 
       RowBox[{
        SubscriptBox["A", "D3"], "[", 
        RowBox[{"i", ",", "j", ",", "a", " ", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "MaxPlane"}], "]"}]}], 
      ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.969297218143106*^9, 3.969297232361512*^9}, {
  3.97022208460203*^9, 3.970222092935521*^9}, {3.9705966681018*^9, 
  3.970596672425191*^9}, {3.9706584025080557`*^9, 3.970658412772462*^9}, {
  3.973240873118177*^9, 3.9732408871959963`*^9}, {3.9785499731745377`*^9, 
  3.978549983776842*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"d0e3ad07-93e3-43e9-822c-9f2b530ec1f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["D Contribution", "Subsection",
 CellChangeTimes->{{3.969285083526841*^9, 
  3.9692850867408333`*^9}},ExpressionUUID->"3b7a89d0-07d6-41e1-aaf9-\
701d5aa56093"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["D", "N"], "(", 
    SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "i"], 
      SuperscriptBox["\[CapitalDelta]", "j"]}], "-", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "2"], 
      SuperscriptBox["\[Delta]", "ij"]}]}], 
    RowBox[{"4", "m"}]], " ", 
   SubscriptBox["\[Delta]", 
    RowBox[{
     RowBox[{
      SubscriptBox["s", "p"], "'"}], 
     SubscriptBox["s", "p"]}]], 
   SuperscriptBox["\[Psi]", "*"], "\[Psi]"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"ff09514b-00a1-4cb7-80b8-53971761021d"]], \
"Text",
 CellChangeTimes->{{3.9786451386514874`*^9, 
  3.978645205261776*^9}},ExpressionUUID->"0beec0b3-05e8-4275-b66a-\
a7d87463aef5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["D", "N"], "[", 
   RowBox[{"i_", ",", "j_", ",", "sdp_", ",", "sd_", ",", "maxl_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      SubscriptBox["D", "Nuc"], "[", 
      SuperscriptBox["\[CapitalDelta]", "2"], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"CV", "[", 
         RowBox[{"\[CapitalDelta]", ",", "i"}], "]"}], 
        RowBox[{"CV", "[", 
         RowBox[{"\[CapitalDelta]", ",", "j"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["\[CapitalDelta]", "2"], "*", 
        RowBox[{"KD", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], 
    RowBox[{"4", "*", "m"}]], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"Expand", "[", 
               RowBox[{
                RowBox[{"PlaneWave", "[", 
                 RowBox[{
                  FractionBox["\[CapitalDelta]", "2"], ",", 
                  SubscriptBox["\[Theta]", "\[CapitalDelta]"], ",", 
                  SubscriptBox["\[Phi]", "\[CapitalDelta]"], ",", "r", ",", 
                  "\[Theta]", ",", "\[Phi]", ",", "l", ",", "m"}], "]"}], 
                RowBox[{
                 SubscriptBox["\[Psi]", "c"], "[", 
                 RowBox[{
                 "sdp", ",", "sp", ",", "sn", ",", "r", ",", "\[Theta]", ",", 
                  "\[Phi]"}], "]"}], 
                RowBox[{"\[Psi]", "[", 
                 RowBox[{
                 "sd", ",", "sp", ",", "sn", ",", "r", ",", "\[Theta]", ",", 
                  "\[Phi]"}], "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"sp", ",", 
                FractionBox[
                 RowBox[{"-", "1"}], "2"], ",", 
                FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"sn", ",", 
              FractionBox[
               RowBox[{"-", "1"}], "2"], ",", 
              FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "maxl"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"rule3Sphere1", ",", "rule3Sphere", ",", "rule3Sphere2"}], 
       "}"}]}], "/.", 
     RowBox[{"{", "ReplaceSpherical", "}"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.96928509341226*^9, 3.969285155302607*^9}, {
   3.969285198033413*^9, 3.969285236494905*^9}, {3.969285276898519*^9, 
   3.969285318049653*^9}, {3.969285359083898*^9, 3.969285375580193*^9}, 
   3.978513494361084*^9, 3.9785140803528757`*^9, 3.978600818867421*^9, {
   3.978602473445044*^9, 3.9786025091819687`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"baeb0fd5-39fc-417d-bec9-0a7a2b4ef9db"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Dunpol", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["D", "N"], "[", 
      RowBox[{"i", ",", "j", ",", "0", ",", "0", ",", "MaxPlane"}], "]"}], 
     "+", 
     RowBox[{
      SubscriptBox["D", "N"], "[", 
      RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "MaxPlane"}], "]"}], 
     "+", 
     RowBox[{
      SubscriptBox["D", "N"], "[", 
      RowBox[{"i", ",", "j", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "MaxPlane"}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Dvector", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["D", "N"], "[", 
      RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "MaxPlane"}], "]"}], 
     "-", 
     RowBox[{
      SubscriptBox["D", "N"], "[", 
      RowBox[{"i", ",", "j", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "MaxPlane"}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Dtensor", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["D", "N"], "[", 
    RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "MaxPlane"}], "]"}], "+", 
   
   RowBox[{
    SubscriptBox["D", "N"], "[", 
    RowBox[{"i", ",", "j", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "MaxPlane"}], "]"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{
     SubscriptBox["D", "N"], "[", 
     RowBox[{"i", ",", "j", ",", "0", ",", "0", ",", "MaxPlane"}], 
     "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.969284971797942*^9, 3.969284993710039*^9}, {
  3.969285405267981*^9, 3.969285439447147*^9}, {3.9692855251217422`*^9, 
  3.969285548330206*^9}, {3.969291060366819*^9, 3.969291068971498*^9}, {
  3.9732408926410637`*^9, 3.9732409135580378`*^9}, {3.977338760449271*^9, 
  3.977338782156131*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"5b8149f8-c272-4761-902f-980eea7c1f5f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  OverscriptBox["c", "_"]],ExpressionUUID->
  "703936df-23d7-4d33-b607-ded6c335366d"],
 " contribution"
}], "Subsection",
 CellChangeTimes->{{3.969288397787786*^9, 3.969288410106637*^9}, 
   3.9785146135044107`*^9},ExpressionUUID->"43b7c559-8757-43e6-899f-\
f7cb3505ea90"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "m"}], 
   RowBox[{
    SubscriptBox[
     OverscriptBox["c", "_"], "N"], "(", 
    SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
   SuperscriptBox["\[Delta]", "ij"], 
   SubscriptBox["\[Delta]", 
    RowBox[{
     RowBox[{
      SubscriptBox["s", "p"], "'"}], 
     SubscriptBox["s", "p"]}]], 
   SuperscriptBox["\[Psi]", "*"], "\[Psi]"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"a870a21a-d3ec-4e70-b33e-ccc1db0c9710"]], \
"Text",
 CellChangeTimes->{{3.978645244272214*^9, 
  3.978645279543253*^9}},ExpressionUUID->"2b61090d-505a-4de2-a2a3-\
f2fc4f43ede8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["Cb", "N"], "[", 
   RowBox[{"i_", ",", "j_", ",", "sdp_", ",", "sd_", ",", "maxl_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "m"}], "*", 
   RowBox[{"c", "[", 
    SuperscriptBox["\[CapitalDelta]", "2"], "]"}], 
   RowBox[{"KD", "[", 
    RowBox[{"i", ",", "j"}], "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"Expand", "[", 
               RowBox[{
                RowBox[{"PlaneWave", "[", 
                 RowBox[{
                  FractionBox["\[CapitalDelta]", "2"], ",", 
                  SubscriptBox["\[Theta]", "\[CapitalDelta]"], ",", 
                  SubscriptBox["\[Phi]", "\[CapitalDelta]"], ",", "r", ",", 
                  "\[Theta]", ",", "\[Phi]", ",", "l", ",", "m"}], "]"}], 
                RowBox[{
                 SubscriptBox["\[Psi]", "c"], "[", 
                 RowBox[{
                 "sdp", ",", "sp", ",", "sn", ",", "r", ",", "\[Theta]", ",", 
                  "\[Phi]"}], "]"}], 
                RowBox[{"\[Psi]", "[", 
                 RowBox[{
                 "sd", ",", "sp", ",", "sn", ",", "r", ",", "\[Theta]", ",", 
                  "\[Phi]"}], "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"sp", ",", 
                FractionBox[
                 RowBox[{"-", "1"}], "2"], ",", 
                FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"sn", ",", 
              FractionBox[
               RowBox[{"-", "1"}], "2"], ",", 
              FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "maxl"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"rule3Sphere1", ",", "rule3Sphere", ",", "rule3Sphere2"}], 
       "}"}]}], "/.", 
     RowBox[{"{", "ReplaceSpherical", "}"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.969288423289814*^9, 3.969288481552924*^9}, 
   3.978513494364521*^9, 3.978514080355031*^9, 3.978600818869565*^9, {
   3.978602473447545*^9, 3.978602509183848*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"67112d76-0984-49b1-8c03-6110e166e6f7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cunpol", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["Cb", "N"], "[", 
      RowBox[{"i", ",", "j", ",", "0", ",", "0", ",", "MaxPlane"}], "]"}], 
     "+", 
     RowBox[{
      SubscriptBox["Cb", "N"], "[", 
      RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "MaxPlane"}], "]"}], 
     "+", 
     RowBox[{
      SubscriptBox["Cb", "N"], "[", 
      RowBox[{"i", ",", "j", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "MaxPlane"}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Cvector", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["Cb", "N"], "[", 
      RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "MaxPlane"}], "]"}], 
     "-", 
     RowBox[{
      SubscriptBox["Cb", "N"], "[", 
      RowBox[{"i", ",", "j", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "MaxPlane"}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Ctensor", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["Cb", "N"], "[", 
    RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "MaxPlane"}], "]"}], "+", 
   
   RowBox[{
    SubscriptBox["Cb", "N"], "[", 
    RowBox[{"i", ",", "j", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "MaxPlane"}], "]"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{
     SubscriptBox["Cb", "N"], "[", 
     RowBox[{"i", ",", "j", ",", "0", ",", "0", ",", "MaxPlane"}], 
     "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.969284971797942*^9, 3.969284993710039*^9}, {
  3.969285405267981*^9, 3.969285439447147*^9}, {3.9692855251217422`*^9, 
  3.969285548330206*^9}, {3.969288500791154*^9, 3.969288543340802*^9}, {
  3.969291074185555*^9, 3.969291086904344*^9}, {3.973241013025099*^9, 
  3.9732410353029327`*^9}, {3.977338730822093*^9, 3.977338751402525*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"3703d484-ae00-4631-9e1c-1498c736a70c"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"J", " ", "Contribution"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"fde1b746-254b-46ee-96de-d7122cfd848e"]], \
"Subsubsection",
 CellChangeTimes->{{3.969130117406259*^9, 3.969130124746114*^9}, {
  3.969130627078848*^9, 
  3.9691306335483313`*^9}},ExpressionUUID->"5979f95f-d2d7-4392-8151-\
292dc1a27115"],

Cell[TextData[{
 "-",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["J", "N"], "(", 
     SuperscriptBox["\[CapitalDelta]", "2"], ")"}], 
    SuperscriptBox["\[Psi]", "*"], " ", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         OverscriptBox["\[CapitalDelta]", "->"], "\[Cross]", " ", 
         SubscriptBox[
          OverscriptBox["\[Sigma]", "->"], 
          RowBox[{"sp", ",", "s"}]]}], ")"}], 
       RowBox[{"{", "i"}]], "   ", 
      SuperscriptBox[
       OverscriptBox["\[Del]", "<->"], 
       RowBox[{"j", "}"}]]}], 
     RowBox[{"4", "m"}]], "\[Psi]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "70343499-64a0-4e9a-9768-d15ca5c93012"],
 " "
}], "Text",
 CellChangeTimes->{{3.978645322837536*^9, 3.9786453629142427`*^9}, {
   3.978646304028582*^9, 3.978646338154365*^9}, 
   3.978646423716441*^9},ExpressionUUID->"e392ebed-5840-4e1d-b9ff-\
63668f99829d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["J", "ND"], "[", 
   RowBox[{"i_", ",", "j_", ",", "sdp_", ",", "sd_", ",", "maxl_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"J", "[", 
      SuperscriptBox["\[CapitalDelta]", "2"], "]"}], 
     RowBox[{"4", "m"}]]}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"Expand", "[", 
                 RowBox[{
                  RowBox[{"PlaneWave", "[", 
                   RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], ",", 
                    SubscriptBox["\[Theta]", "\[CapitalDelta]"], ",", 
                    SubscriptBox["\[Phi]", "\[CapitalDelta]"], ",", "r", ",", 
                    "\[Theta]", ",", "\[Phi]", ",", "l", ",", "m"}], "]"}], 
                  RowBox[{"AntiWFintPauliDer", "[", 
                   RowBox[{
                   "i", ",", "j", ",", "sdp", ",", "sd", ",", "spp", ",", 
                    "sp", ",", "sn"}], "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"spp", ",", 
                  FractionBox[
                   RowBox[{"-", "1"}], "2"], ",", 
                  FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"sp", ",", 
                FractionBox[
                 RowBox[{"-", "1"}], "2"], ",", 
                FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"sn", ",", 
              FractionBox[
               RowBox[{"-", "1"}], "2"], ",", 
              FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "maxl"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"rule3Sphere1", ",", "rule3Sphere", ",", "rule3Sphere2"}], 
       "}"}]}], "/.", 
     RowBox[{"{", "ReplaceSpherical", "}"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.969130128327867*^9, 3.969130190429532*^9}, {
   3.969130590742785*^9, 3.969130601153941*^9}, {3.969131049922553*^9, 
   3.969131058038289*^9}, {3.9691311950662203`*^9, 3.969131218361753*^9}, {
   3.969131298880542*^9, 3.969131300869363*^9}, {3.969131413026216*^9, 
   3.9691314193703814`*^9}, {3.969131459504141*^9, 3.9691315018167973`*^9}, {
   3.969131533421031*^9, 3.96913155333464*^9}, 3.969132503657007*^9, {
   3.969132597866027*^9, 3.969132603323522*^9}, 3.969283342013695*^9, 
   3.969283580348969*^9, {3.969285733114771*^9, 3.969285737076541*^9}, 
   3.970220694955771*^9, 3.978600818871759*^9, {3.978602473449937*^9, 
   3.9786025091859207`*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"8af4ea0f-0f05-4520-9bf6-d305caa56c4d"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["J", "N"], "(", 
     SuperscriptBox["\[CapitalDelta]", "2"], ")"}], 
    SuperscriptBox["\[Psi]", "*"], " ", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         OverscriptBox["\[CapitalDelta]", "->"], "\[Cross]", " ", 
         SubscriptBox[
          OverscriptBox["\[Sigma]", "->"], 
          RowBox[{"sp", ",", "s"}]]}], ")"}], 
       RowBox[{"{", "i"}]], "   ", 
      SuperscriptBox["P", 
       RowBox[{"j", "}"}]]}], 
     RowBox[{"4", "m"}]], "\[Psi]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c150609b-db58-4981-ace0-611e39d5472e"],
 " "
}], "Text",
 CellChangeTimes->{{3.9786463487760153`*^9, 3.97864635732137*^9}, 
   3.9786464206477947`*^9},ExpressionUUID->"4f675da7-eb6b-4247-a783-\
af1756b0da04"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["J", "NP"], "[", 
   RowBox[{"i_", ",", "j_", ",", "sdp_", ",", "sd_", ",", "maxl_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"J", "[", 
     SuperscriptBox["\[CapitalDelta]", "2"], "]"}], 
    RowBox[{"4", "m"}]], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"Expand", "[", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], "*", 
                  RowBox[{"PlaneWave", "[", 
                   RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], ",", 
                    SubscriptBox["\[Theta]", "\[CapitalDelta]"], ",", 
                    SubscriptBox["\[Phi]", "\[CapitalDelta]"], ",", "r", ",", 
                    "\[Theta]", ",", "\[Phi]", ",", "l", ",", "m"}], "]"}], 
                  RowBox[{"AntiWFintPauliP", "[", 
                   RowBox[{
                   "i", ",", "j", ",", "sdp", ",", "sd", ",", "spp", ",", 
                    "sp", ",", "sn"}], "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"spp", ",", 
                  FractionBox[
                   RowBox[{"-", "1"}], "2"], ",", 
                  FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"sp", ",", 
                FractionBox[
                 RowBox[{"-", "1"}], "2"], ",", 
                FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"sn", ",", 
              FractionBox[
               RowBox[{"-", "1"}], "2"], ",", 
              FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "maxl"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"rule3Sphere1", ",", "rule3Sphere", ",", "rule3Sphere2"}], 
       "}"}]}], "/.", 
     RowBox[{"{", "ReplaceSpherical", "}"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.969283357592299*^9, 3.969283439295253*^9}, {
   3.969283469484685*^9, 3.969283493265568*^9}, {3.969283561175579*^9, 
   3.969283574504884*^9}, {3.969283614995081*^9, 3.9692836224517307`*^9}, {
   3.96928570508449*^9, 3.969285726322633*^9}, 3.9786008188761587`*^9, {
   3.9786024734538794`*^9, 3.978602509189898*^9}},
 CellLabel->
  "In[271]:=",ExpressionUUID->"e6760c51-c306-4b7b-ae03-dcd1823ab700"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["J", "N"], "[", 
   RowBox[{"i_", ",", "j_", ",", "sdp_", ",", "sd_", ",", "maxl_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SubscriptBox["J", "NP"], "[", 
     RowBox[{"i", ",", "j", ",", "sdp", ",", "sd", ",", "maxl"}], "]"}], "+", 
    
    RowBox[{
     SubscriptBox["J", "ND"], "[", 
     RowBox[{"i", ",", "j", ",", "sdp", ",", "sd", ",", "maxl"}], "]"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.969283486261182*^9, 3.9692835546047697`*^9}, {
  3.969283627616189*^9, 3.969283659723503*^9}, {3.969285702562439*^9, 
  3.969285709970832*^9}},
 CellLabel->
  "In[272]:=",ExpressionUUID->"01b50506-2b47-4186-83c3-572878ccfe1f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Junpol", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["J", "N"], "[", 
      RowBox[{"i", ",", "j", ",", "0", ",", "0", ",", "MaxPlane"}], "]"}], 
     "+", 
     RowBox[{
      SubscriptBox["J", "N"], "[", 
      RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "MaxPlane"}], "]"}], 
     "+", 
     RowBox[{
      SubscriptBox["J", "N"], "[", 
      RowBox[{"i", ",", "j", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "MaxPlane"}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Jvector", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["J", "N"], "[", 
      RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "MaxPlane"}], "]"}], 
     "-", 
     RowBox[{
      SubscriptBox["J", "N"], "[", 
      RowBox[{"i", ",", "j", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "MaxPlane"}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Jtensor", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["J", "N"], "[", 
    RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "MaxPlane"}], "]"}], "+", 
   
   RowBox[{
    SubscriptBox["J", "N"], "[", 
    RowBox[{"i", ",", "j", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "MaxPlane"}], "]"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{
     SubscriptBox["J", "N"], "[", 
     RowBox[{"i", ",", "j", ",", "0", ",", "0", ",", "MaxPlane"}], 
     "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.969284971797942*^9, 3.969284993710039*^9}, 
   3.969285405267981*^9, {3.969291093026078*^9, 3.969291101842226*^9}, {
   3.970300877065041*^9, 3.9703008976396637`*^9}, {3.970598101957415*^9, 
   3.9705981181476307`*^9}, {3.973240963872567*^9, 3.973240985731502*^9}, {
   3.977338699552709*^9, 3.977338719947976*^9}},
 CellLabel->
  "In[273]:=",ExpressionUUID->"0194ba9d-f052-4f85-b49d-f2134139d88e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["S contribution", "Subsection",
 CellChangeTimes->{{3.969288830474506*^9, 
  3.969288835133472*^9}},ExpressionUUID->"ef6a773e-97ab-4cec-b4a0-\
57392f13c2bd"],

Cell[TextData[{
 "-",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["S", "N"], "(", 
     SuperscriptBox["\[CapitalDelta]", "2"], ")"}], 
    SuperscriptBox["\[Psi]", "*"], " ", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         OverscriptBox["\[CapitalDelta]", "->"], "\[Cross]", " ", 
         SubscriptBox[
          OverscriptBox["\[Sigma]", "->"], 
          RowBox[{"sp", ",", "s"}]]}], ")"}], 
       RowBox[{"[", "i"}]], "   ", 
      SuperscriptBox[
       OverscriptBox["\[Del]", "<->"], 
       RowBox[{"j", "]"}]]}], 
     RowBox[{"4", "m"}]], "\[Psi]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f7f6f92c-5ac8-4bca-b286-ceb49e2a6502"],
 " "
}], "Text",
 CellChangeTimes->{{3.978646369712566*^9, 
  3.9786464176831293`*^9}},ExpressionUUID->"607b7ee5-7507-4790-b281-\
8e2895cc41e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["S", "ND"], "[", 
   RowBox[{"i_", ",", "j_", ",", "sdp_", ",", "sd_", ",", "maxl_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"S", "[", 
      SuperscriptBox["\[CapitalDelta]", "2"], "]"}], 
     RowBox[{"4", "m"}]]}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"Expand", "[", 
                 RowBox[{
                  RowBox[{"PlaneWave", "[", 
                   RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], ",", 
                    SubscriptBox["\[Theta]", "\[CapitalDelta]"], ",", 
                    SubscriptBox["\[Phi]", "\[CapitalDelta]"], ",", "r", ",", 
                    "\[Theta]", ",", "\[Phi]", ",", "l", ",", "m"}], "]"}], 
                  RowBox[{"CommWFintPauliDer", "[", 
                   RowBox[{
                   "i", ",", "j", ",", "sdp", ",", "sd", ",", "spp", ",", 
                    "sp", ",", "sn"}], "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"spp", ",", 
                  FractionBox[
                   RowBox[{"-", "1"}], "2"], ",", 
                  FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"sp", ",", 
                FractionBox[
                 RowBox[{"-", "1"}], "2"], ",", 
                FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"sn", ",", 
              FractionBox[
               RowBox[{"-", "1"}], "2"], ",", 
              FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "maxl"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"rule3Sphere1", ",", "rule3Sphere", ",", "rule3Sphere2"}], 
       "}"}]}], "/.", 
     RowBox[{"{", "ReplaceSpherical", "}"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.969289300736272*^9, 3.9692893252919283`*^9}, 
   3.974730531940158*^9, 3.9786008188782997`*^9, {3.978602473455632*^9, 
   3.978602509191934*^9}},
 CellLabel->
  "In[276]:=",ExpressionUUID->"c1d75075-59a9-4214-95e6-44cde3b80f08"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["S", "N"], "(", 
     SuperscriptBox["\[CapitalDelta]", "2"], ")"}], 
    SuperscriptBox["\[Psi]", "*"], " ", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         OverscriptBox["\[CapitalDelta]", "->"], "\[Cross]", " ", 
         SubscriptBox[
          OverscriptBox["\[Sigma]", "->"], 
          RowBox[{"sp", ",", "s"}]]}], ")"}], 
       RowBox[{"[", "i"}]], "   ", 
      SuperscriptBox["P", 
       RowBox[{"j", "]"}]]}], 
     RowBox[{"4", "m"}]], "\[Psi]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "295e5dfb-884e-4a5a-8ea3-595b132cb9b4"],
 " "
}], "Text",
 CellChangeTimes->{{3.978646397341721*^9, 
  3.978646414306417*^9}},ExpressionUUID->"6998eba4-ba17-4248-af0a-\
d071bb4ca26b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["S", "NP"], "[", 
   RowBox[{"i_", ",", "j_", ",", "sdp_", ",", "sd_", ",", "maxl_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"S", "[", 
     SuperscriptBox["\[CapitalDelta]", "2"], "]"}], 
    RowBox[{"4", "m"}]], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"Expand", "[", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], "*", 
                  RowBox[{"PlaneWave", "[", 
                   RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], ",", 
                    SubscriptBox["\[Theta]", "\[CapitalDelta]"], ",", 
                    SubscriptBox["\[Phi]", "\[CapitalDelta]"], ",", "r", ",", 
                    "\[Theta]", ",", "\[Phi]", ",", "l", ",", "m"}], "]"}], 
                  RowBox[{"CommWFintPauliP", "[", 
                   RowBox[{
                   "i", ",", "j", ",", "sdp", ",", "sd", ",", "spp", ",", 
                    "sp", ",", "sn"}], "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"spp", ",", 
                  FractionBox[
                   RowBox[{"-", "1"}], "2"], ",", 
                  FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"sp", ",", 
                FractionBox[
                 RowBox[{"-", "1"}], "2"], ",", 
                FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"sn", ",", 
              FractionBox[
               RowBox[{"-", "1"}], "2"], ",", 
              FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", 
            RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "maxl"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"rule3Sphere1", ",", "rule3Sphere", ",", "rule3Sphere2"}], 
       "}"}]}], "/.", 
     RowBox[{"{", "ReplaceSpherical", "}"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.969283357592299*^9, 3.969283439295253*^9}, {
   3.969283469484685*^9, 3.969283493265568*^9}, {3.969283561175579*^9, 
   3.969283574504884*^9}, {3.969283614995081*^9, 3.9692836224517307`*^9}, {
   3.96928570508449*^9, 3.969285726322633*^9}, {3.969288851642954*^9, 
   3.9692888689245043`*^9}, {3.969289266453103*^9, 3.969289274885541*^9}, 
   3.9786008188806467`*^9, {3.978602473457511*^9, 3.978602509193927*^9}},
 CellLabel->
  "In[277]:=",ExpressionUUID->"f790ec06-1f15-413c-972e-d4306240459a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["S", "N"], "[", 
   RowBox[{"i_", ",", "j_", ",", "sdp_", ",", "sd_", ",", "maxl_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SubscriptBox["S", "NP"], "[", 
     RowBox[{"i", ",", "j", ",", "sdp", ",", "sd", ",", "maxl"}], "]"}], "+", 
    
    RowBox[{
     SubscriptBox["S", "ND"], "[", 
     RowBox[{"i", ",", "j", ",", "sdp", ",", "sd", ",", "maxl"}], "]"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.96928936497717*^9, 3.969289371806241*^9}},
 CellLabel->
  "In[278]:=",ExpressionUUID->"4af14cbd-0c35-4ae9-ab42-85c6ace52c67"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Sunpol", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["S", "N"], "[", 
      RowBox[{"i", ",", "j", ",", "0", ",", "0", ",", "MaxPlane"}], "]"}], 
     "+", 
     RowBox[{
      SubscriptBox["S", "N"], "[", 
      RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "MaxPlane"}], "]"}], 
     "+", 
     RowBox[{
      SubscriptBox["S", "N"], "[", 
      RowBox[{"i", ",", "j", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "MaxPlane"}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Svector", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["S", "N"], "[", 
      RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "MaxPlane"}], "]"}], 
     "-", 
     RowBox[{
      SubscriptBox["S", "N"], "[", 
      RowBox[{"i", ",", "j", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "MaxPlane"}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Stensor", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["S", "N"], "[", 
    RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "MaxPlane"}], "]"}], "+", 
   
   RowBox[{
    SubscriptBox["S", "N"], "[", 
    RowBox[{"i", ",", "j", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "MaxPlane"}], "]"}], "-", 
   RowBox[{"2", "*", 
    RowBox[{
     SubscriptBox["S", "N"], "[", 
     RowBox[{"i", ",", "j", ",", "0", ",", "0", ",", "MaxPlane"}], 
     "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.969284971797942*^9, 3.969284993710039*^9}, 
   3.969285405267981*^9, {3.969291093026078*^9, 3.969291101842226*^9}, {
   3.970300877065041*^9, 3.9703008976396637`*^9}, {3.970598101957415*^9, 
   3.9705981181476307`*^9}, {3.973240963872567*^9, 3.973240985731502*^9}, {
   3.973460570771022*^9, 3.973460605029264*^9}, {3.977338647423253*^9, 
   3.977338674196558*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"40c4a5fb-1559-4776-9a07-13731c69234f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solving Deuteron EMTFFs", "Section",
 CellChangeTimes->{{3.9692894970246153`*^9, 3.969289503975275*^9}, {
  3.980586471436515*^9, 
  3.980586472142132*^9}},ExpressionUUID->"c24e68cb-8b49-4183-9043-\
f563dc550be9"],

Cell["\<\
Now just figuring out how to isolate the form factor of interest and then \
evaluating the corresponding integrals above\
\>", "Text",
 CellChangeTimes->{{3.9786464484699306`*^9, 
  3.97864653848042*^9}},ExpressionUUID->"b88d9b9b-2386-4c8f-bd7a-\
cf37f92ff3f9"],

Cell[CellGroupData[{

Cell["\<\
A form factors
\
\>", "Subsubsection",
 CellChangeTimes->{{3.9700771223374853`*^9, 
  3.970077132618891*^9}},ExpressionUUID->"5961b1a8-917d-496a-8c48-\
6cd0abdf9545"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["T", "U"], "[", 
     RowBox[{"i", ",", "j"}], "]"}], "/.", 
    RowBox[{
     SubscriptBox["M", "d"], "->", 
     RowBox[{"2", "*", "m"}]}]}], ",", 
   RowBox[{
    SubscriptBox["A", "U"], "[", 
    SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.970077510770199*^9, 3.970077517825881*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"3ee22063-bc3f-4b6e-badc-9b2c7588c822"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SuperscriptBox[
     FormBox[
      OverscriptBox[
       FormBox[
        StyleBox["P",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox[
      FormBox[
       StyleBox["i",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm]], " ", 
    SuperscriptBox[
     FormBox[
      OverscriptBox[
       FormBox[
        StyleBox["P",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox[
      FormBox[
       StyleBox["j",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm]]}], 
   RowBox[{"2", " ", "m"}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.970077518622073*^9, 3.970132358613435*^9, 
  3.9701338452925997`*^9, 3.970214412109786*^9, 3.970300956990484*^9, 
  3.970562036042253*^9, 3.970734114635634*^9, 3.970913655299282*^9, 
  3.971201461729269*^9, 3.971348270590597*^9, 3.971865144626502*^9, 
  3.9719584169470167`*^9, 3.973012387769475*^9, 3.973075729143826*^9, 
  3.973328817289459*^9, 3.9734607130682793`*^9, 3.973609264362535*^9, 
  3.97368378855376*^9, 3.9739528136091213`*^9, 3.974130598473056*^9, 
  3.9741925152369432`*^9, 3.9742820896129427`*^9, 3.974370780264401*^9, 
  3.977329529519133*^9, 3.978517526760017*^9, 3.978518048729232*^9, 
  3.978604246636495*^9, 3.978604375606724*^9, 3.978688993091847*^9, 
  3.978986827199749*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"fecfa19a-7b09-41ad-aadf-4c5d64e8e0f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AU", "=", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     FractionBox["1", "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", "PP"], "[", 
        RowBox[{"i", ",", "j", ",", "0", ",", "0", ",", "4"}], "]"}], "+", 
       RowBox[{
        SubscriptBox["A", "PP"], "[", 
        RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "4"}], "]"}], "+", 
       RowBox[{
        SubscriptBox["A", "PP"], "[", 
        RowBox[{"i", ",", "j", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "4"}], "]"}]}], ")"}]}], "]"}], "*", 
   FractionBox[
    RowBox[{"2", "*", "m", "*", 
     SuperscriptBox["r", "2"]}], 
    RowBox[{
     RowBox[{"CV", "[", 
      RowBox[{"P", ",", "i"}], "]"}], 
     RowBox[{"CV", "[", 
      RowBox[{"P", ",", "j"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.9700774993111353`*^9, 3.970077547548934*^9}, {
  3.97851715477162*^9, 3.9785171562827053`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"56aae50e-9f58-49d7-8188-5460c05b52cb"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"A", "(", 
    SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
   RowBox[{
    SubscriptBox["j", "0"], "(", 
    FractionBox[
     RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"u", "(", "r", ")"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"w", "(", "r", ")"}], "2"]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9700771649321327`*^9, {3.970077540712875*^9, 3.970077551719775*^9}, 
   3.970132362121759*^9, 3.970133847814993*^9, 3.970214415413018*^9, 
   3.970300959053998*^9, 3.970562039185437*^9, 3.9707341168526163`*^9, 
   3.9709136576611147`*^9, 3.971201465137434*^9, 3.971348273327623*^9, 
   3.9718651473536053`*^9, 3.971958420120726*^9, 3.9730123904757347`*^9, 
   3.9730757325381737`*^9, 3.97332881918257*^9, 3.973460716328642*^9, 
   3.973609266366199*^9, 3.973683791084489*^9, 3.973952815727767*^9, 
   3.974130601826212*^9, 3.974192517652451*^9, 3.974282092143368*^9, 
   3.974370782864594*^9, 3.977329531905078*^9, 3.97851785632712*^9, 
   3.9785179114853697`*^9, 3.978517983050712*^9, {3.978518025453266*^9, 
   3.978518050977063*^9}, 3.978604248626235*^9, 3.978604377930539*^9, 
   3.9786889951272097`*^9, 3.978986829295561*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"3315f786-7ff3-4bee-aa1f-193d70dec962"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["T", "T"], "[", 
     RowBox[{"i", ",", "j"}], "]"}], "/.", 
    RowBox[{
     SubscriptBox["M", "d"], "->", 
     RowBox[{"2", "*", "m"}]}]}], ",", 
   RowBox[{
    SubscriptBox["A", "T"], "[", 
    SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], "]"}]], "Input",
 CellLabel->
  "In[139]:=",ExpressionUUID->"632bfdf2-44a8-4721-bd89-3cae983f4bc3"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["P",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["P",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         FormBox["\<\"(\"\>",
          TraditionalForm], 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              StyleBox[
               OverscriptBox["\[CapitalDelta]", "^"],
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            SubscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                StyleBox[
                 StyleBox["e",
                  StripOnInput->False,
                  FontWeight->Bold],
                 StripOnInput->False,
                 FontWeight->Bold],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["z",
              TraditionalForm]],
            TraditionalForm]}],
          TraditionalForm], 
         FormBox["\<\")\"\>",
          TraditionalForm]}], "2"], "-", 
       FractionBox["1", "3"]}], ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["m", "3"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9773389538012533`*^9, 3.978518051082604*^9, 
  3.978604248743114*^9, 3.978604378048657*^9, 3.978688995224865*^9, 
  3.978986829401144*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"6e64b762-40a5-48cd-b6b3-9429e9b3d3a6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "PP"], "[", 
      RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "2"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["A", "PP"], "[", 
      RowBox[{"i", ",", "j", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "2"}], "]"}], "-", 
     RowBox[{"2", "*", 
      RowBox[{
       SubscriptBox["A", "PP"], "[", 
       RowBox[{"i", ",", "j", ",", "0", ",", "0", ",", "2"}], "]"}]}]}], 
    "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{"2", 
       SubscriptBox["\[Theta]", "\[CapitalDelta]"]}], "]"}], "->", 
     RowBox[{
      RowBox[{
       FractionBox["2", "3"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "*", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], "-", 
         "1"}], ")"}]}], "-", 
      FractionBox["1", "3"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.977338958057193*^9, 3.9773389685726137`*^9}, 
   3.978517180528613*^9},
 CellLabel->
  "In[140]:=",ExpressionUUID->"a8c617a9-1725-4a1a-9d6c-5be06da80c22"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AT", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"%", ",", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], "-", 
       "1"}], ")"}]}], "]"}], "*", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "16"}], "*", 
     SuperscriptBox["m", "3"], "*", 
     SuperscriptBox["r", "2"]}], 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], 
     RowBox[{"CV", "[", 
      RowBox[{"P", ",", "i"}], "]"}], 
     RowBox[{"CV", "[", 
      RowBox[{"P", ",", "j"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.970077217035109*^9, 3.970077218341352*^9}, {
   3.970077354587124*^9, 3.9700773901088467`*^9}, {3.9700774225159492`*^9, 
   3.9700774727206583`*^9}, 3.9701337330791397`*^9, {3.9773389813308077`*^9, 
   3.977338983113126*^9}, {3.978517170104759*^9, 3.978517171684038*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"09c4abea-4ecd-4d8a-b4e3-3c1aee60c94b"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["m", "2"], " ", 
    RowBox[{"A", "(", 
     SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
    RowBox[{"w", "(", "r", ")"}], " ", 
    RowBox[{
     SubscriptBox["j", "2"], "(", 
     FractionBox[
      RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", 
       RowBox[{"u", "(", "r", ")"}]}], "-", 
      RowBox[{"w", "(", "r", ")"}]}], ")"}]}], 
   SuperscriptBox["\[CapitalDelta]", "2"]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.970077219508259*^9, {3.9700774326284933`*^9, 3.970077478972254*^9}, 
   3.970132363487523*^9, {3.9701337353319397`*^9, 3.970133743394168*^9}, 
   3.970133848835472*^9, 3.970214416772656*^9, 3.970300960060184*^9, 
   3.970562040422666*^9, 3.970734117824313*^9, 3.970913658618527*^9, 
   3.97120146655439*^9, 3.971348274422113*^9, 3.971865148350383*^9, 
   3.971958421488317*^9, 3.973012391561159*^9, 3.973075734020452*^9, 
   3.973328819924225*^9, 3.973460717739237*^9, 3.973609267233939*^9, 
   3.9736837921512403`*^9, 3.973952816582321*^9, 3.9741306031815357`*^9, 
   3.974192518758211*^9, 3.9742820930493383`*^9, 3.9743707838777227`*^9, 
   3.977329532846675*^9, 3.9773389847694798`*^9, 3.9785180519820557`*^9, 
   3.978604249590124*^9, 3.9786043789972963`*^9, 3.978688996112138*^9, 
   3.978986830242908*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"6245b20e-42d4-4777-b57c-dd5e04cf3ee6"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.969381731456369*^9, 3.969381786457899*^9}, {
   3.969381865898789*^9, 3.9693818797259827`*^9}, 3.9700772601255302`*^9},
 CellLabel->
  "In[142]:=",ExpressionUUID->"a4c648d5-e442-4d98-ad73-d67df0478fea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "D-Tensor form factors ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["D", "T1"], " "}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "45660b96-8b72-4855-ae2b-361a66b1e6e1"],
 "and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "T2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d3aec791-2eb7-42ba-a1c4-7e3accc3b4b8"]
}], "Subsection",
 CellChangeTimes->{{3.969289519141567*^9, 
  3.969289539447139*^9}},ExpressionUUID->"90ef9de6-7a0b-4078-956a-\
ce1327f77bcd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Contract", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["T", "T"], "[", 
     RowBox[{"i", ",", "j"}], "]"}], 
    RowBox[{"CV", "[", 
     RowBox[{
      SubscriptBox["e", "x"], ",", "i"}], "]"}], 
    RowBox[{"CV", "[", 
     RowBox[{
      SubscriptBox["e", "y"], ",", "j"}], "]"}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["M", "d"], "->", 
    RowBox[{"2", "*", "m"}]}], "}"}], " "}]], "Input",
 CellChangeTimes->{{3.970670139773313*^9, 3.970670140648423*^9}, {
  3.974224730181459*^9, 3.974224742541608*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"cd42c289-8382-4de7-a301-cdce1f901f40"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["\[CapitalDelta]", "2"], " ", 
      RowBox[{
       SubscriptBox["A", "T"], "(", 
       SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox["P",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["\<\"\[CenterDot]\"\>",
         TraditionalForm], 
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             StyleBox[
              StyleBox["e",
               StripOnInput->False,
               FontWeight->Bold],
              StripOnInput->False,
              FontWeight->Bold],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["x",
           TraditionalForm]],
         TraditionalForm]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox["P",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["\<\"\[CenterDot]\"\>",
         TraditionalForm], 
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             StyleBox[
              StyleBox["e",
               StripOnInput->False,
               FontWeight->Bold],
              StripOnInput->False,
              FontWeight->Bold],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["y",
           TraditionalForm]],
         TraditionalForm]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          FormBox["\<\"(\"\>",
           TraditionalForm], 
          FormBox[
           RowBox[{
            FormBox[
             OverscriptBox[
              FormBox[
               StyleBox[
                OverscriptBox["\[CapitalDelta]", "^"],
                StripOnInput->False,
                FontWeight->Bold],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             SubscriptBox[
              FormBox[
               OverscriptBox[
                FormBox[
                 StyleBox[
                  StyleBox["e",
                   StripOnInput->False,
                   FontWeight->Bold],
                  StripOnInput->False,
                  FontWeight->Bold],
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["z",
               TraditionalForm]],
             TraditionalForm]}],
           TraditionalForm], 
          FormBox["\<\")\"\>",
           TraditionalForm]}], "2"], "-", 
        FractionBox["1", "3"]}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["m", "3"]}]]}], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     RowBox[{
      SubscriptBox["D", "T1"], "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["\[CapitalDelta]",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["x",
          TraditionalForm]],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["\[CapitalDelta]",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["y",
          TraditionalForm]],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         FormBox["\<\"(\"\>",
          TraditionalForm], 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              StyleBox[
               OverscriptBox["\[CapitalDelta]", "^"],
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            SubscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                StyleBox[
                 StyleBox["e",
                  StripOnInput->False,
                  FontWeight->Bold],
                 StripOnInput->False,
                 FontWeight->Bold],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["z",
              TraditionalForm]],
            TraditionalForm]}],
          TraditionalForm], 
         FormBox["\<\")\"\>",
          TraditionalForm]}], "2"], "-", 
       FractionBox["1", "3"]}], ")"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["m", "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     RowBox[{
      SubscriptBox["D", "T2"], "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox[
           OverscriptBox["\[CapitalDelta]", "^"],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["x",
          TraditionalForm]],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox[
           OverscriptBox["\[CapitalDelta]", "^"],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["y",
          TraditionalForm]],
        TraditionalForm]}], ")"}]}], 
    RowBox[{"2", " ", "m"}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.970670141842654*^9, 3.970734117971051*^9, 3.970913658783369*^9, 
   3.971201466751243*^9, 3.97134827456341*^9, 3.9718651485186567`*^9, 
   3.971958421671414*^9, 3.973012391697012*^9, 3.973075734221134*^9, 
   3.973328820029175*^9, 3.9734607179594193`*^9, 3.973609267381934*^9, 
   3.973683792292603*^9, 3.973952816693565*^9, 3.974130603398632*^9, 
   3.974192518904727*^9, {3.974224709938735*^9, 3.974224743139078*^9}, 
   3.974282093172249*^9, 3.9743707839967337`*^9, 3.977329533137905*^9, 
   3.978518052236579*^9, 3.9786042496856956`*^9, 3.978604379107519*^9, 
   3.9786889962158957`*^9, 3.9789868303492928`*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"07ae772c-5192-4395-871c-f3462c583db1"]
}, Open  ]],

Cell[TextData[{
 "We solve for individual contributions to both D tensor form factors the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "T"], TraditionalForm]],ExpressionUUID->
  "04d913d8-bc28-4149-8fc2-805c89fd80b4"],
 " form factor is proportional to P which is completely independent so can be \
ignored. We only need one equation to separate between the D tensor form \
factors because they have different angular dependencies so clear separation. \
Starting with A contribution to this form factor"
}], "Text",
 CellChangeTimes->{{3.9692898160413713`*^9, 3.9692899315058327`*^9}, {
  3.96929133026579*^9, 3.969291341394889*^9}, {3.974981283743326*^9, 
  3.9749813182122583`*^9}},ExpressionUUID->"e9f7dfb9-8422-4224-8e2f-\
c4947c94cd68"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"AtensorDD", "[", 
      RowBox[{"\"\<x\>\"", ",", "\"\<y\>\""}], "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"2", 
         SubscriptBox["\[Theta]", "\[CapitalDelta]"]}], "]"}], "->", 
       RowBox[{
        RowBox[{
         FractionBox["2", "3"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "*", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], "-",
            "1"}], ")"}]}], "-", 
        FractionBox["1", "3"]}]}], ",", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"2", 
         SubscriptBox["\[Theta]", "\[CapitalDelta]"]}], "]"}], "->", 
       RowBox[{"2", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], "*", "\[ImaginaryI]", "*", 
          SubscriptBox["\[Phi]", "\[CapitalDelta]"]}]], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", "*", "\[ImaginaryI]", "*", 
            SubscriptBox["\[Phi]", "\[CapitalDelta]"]}]]}], ")"}]}], "->", 
       RowBox[{"4", "*", "\[ImaginaryI]", "*", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}], "*", 
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}]}]}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", 
        SubscriptBox["\[Theta]", "\[CapitalDelta]"]}], "]"}], "->", 
      RowBox[{
       RowBox[{
        FractionBox["2", "3"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", "*", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], "-", 
          "1"}], ")"}]}], "-", 
       FractionBox["1", "3"]}]}], ",", 
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"2", 
        SubscriptBox["\[Theta]", "\[CapitalDelta]"]}], "]"}], "->", 
      RowBox[{"2", 
       RowBox[{"Sin", "[", 
        SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
       RowBox[{"Cos", "[", 
        SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9706701739191933`*^9, 3.9706701740453777`*^9}, {
   3.970670783844833*^9, 3.9706708141739597`*^9}, {3.970670907107452*^9, 
   3.970670907211029*^9}, 3.97734052953062*^9},
 CellLabel->
  "In[144]:=",ExpressionUUID->"bbbe2736-9156-4db5-9bde-0e22aa7d6ee3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DTAbothxy", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{"%", ",", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], "-", 
       "1"}], ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.970670208962615*^9, 3.970670209940114*^9}, 
   3.970671206519188*^9},
 CellLabel->
  "In[145]:=",ExpressionUUID->"31a85cdb-61af-46c9-a58b-20cbdb48e27f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Contract", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["T", "T"], "[", 
      RowBox[{"i", ",", "j"}], "]"}], 
     RowBox[{"CV", "[", 
      RowBox[{
       SubscriptBox["e", "x"], ",", "i"}], "]"}], 
     RowBox[{"CV", "[", 
      RowBox[{
       SubscriptBox["e", "y"], ",", "j"}], "]"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["M", "d"], "->", 
     RowBox[{"2", "*", "m"}]}], "}"}]}], " ", ";"}]], "Input",
 CellChangeTimes->{
  3.978517296332418*^9, {3.978535812711282*^9, 3.978535832927109*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"8a0d0f7e-fcb9-43d6-b358-44c41b3641b3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{"%", ",", 
   RowBox[{
    SubscriptBox["D", "T1"], "[", 
    SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9785172921820107`*^9, 3.978517293956112*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"0d26a244-5dbd-409a-9df2-014ad1edc37b"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["\[CapitalDelta]",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["x",
          TraditionalForm]],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["\[CapitalDelta]",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["y",
          TraditionalForm]],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         FormBox["\<\"(\"\>",
          TraditionalForm], 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              StyleBox[
               OverscriptBox["\[CapitalDelta]", "^"],
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            SubscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                StyleBox[
                 StyleBox["e",
                  StripOnInput->False,
                  FontWeight->Bold],
                 StripOnInput->False,
                 FontWeight->Bold],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["z",
              TraditionalForm]],
            TraditionalForm]}],
          TraditionalForm], 
         FormBox["\<\")\"\>",
          TraditionalForm]}], "2"], "-", 
       FractionBox["1", "3"]}], ")"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["m", "3"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.977336160660385*^9, 3.977336187250108*^9}, 
   3.977340443187209*^9, 3.978518092747908*^9, 3.9785358351335287`*^9, 
   3.978604284002898*^9, 3.978604398960536*^9, 3.9786890140374813`*^9, 
   3.978986848555787*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"5516d677-c44c-43b9-871d-7d474d93f77a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["D", "AT1"], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"DTAbothxy", ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "*", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], "-", 
         "1"}], ")"}]}], "]"}], "*", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "64"}], "*", 
       SuperscriptBox["m", "3"], "*", 
       SuperscriptBox["r", "2"]}], 
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "4"], "*", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], ")"}], "2"], 
       "*", 
       RowBox[{"Sin", "[", 
        SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}], "*", 
       RowBox[{"Cos", "[", 
        SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}]}]]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9706708860039*^9, 3.9706708873172207`*^9}, {
   3.970670921094163*^9, 3.970670922747909*^9}, {3.97067101985852*^9, 
   3.970671073991091*^9}, {3.97733619387363*^9, 3.977336194523934*^9}, 
   3.978517289423575*^9, {3.978646620436173*^9, 3.978646620613185*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"5ffa87f3-9a66-43f5-8de6-04a7767a63cc"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.977340725562613*^9, 3.977340725677649*^9}, 
   3.97851727766115*^9, {3.978537837904036*^9, 3.978537847835021*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"3ab1f48e-31f3-400a-80bd-11577b5fad09"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["T", "T"], "[", 
       RowBox[{"i", ",", "j"}], "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{
        SubscriptBox["e", "x"], ",", "i"}], "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{
        SubscriptBox["e", "y"], ",", "j"}], "]"}]}], "]"}], ",", 
    RowBox[{
     SubscriptBox["D", "T2"], "[", 
     SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["M", "d"], "->", 
    RowBox[{"2", "*", "m"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.978537839599999*^9, 3.97853786770113*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"79906eed-5ef3-47d1-a64f-c513b014b6b5"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox[
           OverscriptBox["\[CapitalDelta]", "^"],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["x",
          TraditionalForm]],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox[
           OverscriptBox["\[CapitalDelta]", "^"],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["y",
          TraditionalForm]],
        TraditionalForm]}], ")"}]}], 
    RowBox[{"2", " ", "m"}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.97734073585465*^9, 3.9785180930827303`*^9, {3.978537851218854*^9, 
   3.978537868226507*^9}, 3.978604284108385*^9, 3.9786043990786877`*^9, 
   3.9786890141667757`*^9, 3.978986848673057*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"625cd3cc-4cb7-4d06-9c6b-282d97c1f25e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"DTAbothxy", "-", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"DTAbothxy", ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "*", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], "-",
            "1"}], ")"}]}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "*", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], "-", 
         "1"}], ")"}]}]}], ")"}], "*", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "2"}], "*", "m", "*", 
      SuperscriptBox["r", "2"]}], 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "2"], "*", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], ")"}], "2"], "*", 
      RowBox[{"Sin", "[", 
       SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}], "*", 
      RowBox[{"Cos", "[", 
       SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}]}]]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9706711167922564`*^9, 3.970671117812303*^9}, {
   3.970671182489736*^9, 3.970671219547576*^9}, {3.9706713401981688`*^9, 
   3.970671357446319*^9}, {3.970671413267819*^9, 3.9706714198369093`*^9}, {
   3.973082448265417*^9, 3.97308244962144*^9}, {3.977340739833817*^9, 
   3.977340739941045*^9}, 3.978517274244604*^9},
 CellLabel->
  "In[151]:=",ExpressionUUID->"f06a5e2e-805b-4f05-bc0d-799ac24bc9d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["D", "AT2"], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", "%", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["j", "2"], "[", 
        FractionBox[
         RowBox[{"\[CapitalDelta]", "*", "r"}], "2"], "]"}], ",", 
       RowBox[{
        SubscriptBox["j", "4"], "[", 
        FractionBox[
         RowBox[{"\[CapitalDelta]", "*", "r"}], "2"], "]"}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9706714387008944`*^9, 3.97067143956767*^9}, 
   3.9785172723447237`*^9, {3.978646615690405*^9, 3.9786466158869753`*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"1c3b0671-652c-4b58-a251-6fb939521038"],

Cell[TextData[{
 "\nNext we look at ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "N"], TraditionalForm]],ExpressionUUID->
  "a9f5d684-726f-4c66-9dd6-7eb7b99cc51a"],
 " contributions to these form factors. No contribution to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "T2"], TraditionalForm]],ExpressionUUID->
  "809697c3-9729-4f15-bbe0-742345cb6ebc"],
 " but there is contribution to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "T1"], TraditionalForm]],ExpressionUUID->
  "c3c91ab5-40c4-4a6b-8411-ea4e924db137"]
}], "Text",
 CellChangeTimes->{{3.9692915387145367`*^9, 3.969291633745412*^9}, {
   3.969294353338378*^9, 3.969294405827862*^9}, {3.969294670207271*^9, 
   3.9692946919358587`*^9}, 
   3.970072884780493*^9},ExpressionUUID->"b66e52c9-2031-4c8d-8f49-\
6ea9babcff84"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DDT", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Dtensor", "[", 
       RowBox[{"\"\<x\>\"", ",", "\"\<y\>\""}], "]"}], "/.", 
      RowBox[{
       RowBox[{"KD", "[", 
        RowBox[{"\"\<x\>\"", ",", "\"\<y\>\""}], "]"}], "->", "0"}]}], "]"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", 
        SubscriptBox["\[Theta]", "\[CapitalDelta]"]}], "]"}], "->", 
      RowBox[{
       RowBox[{
        FractionBox["2", "3"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", "*", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], "-", 
          "1"}], ")"}]}], "-", 
       FractionBox["1", "3"]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.96929442351789*^9, 3.969294483770465*^9}, {
   3.9692945204122057`*^9, 3.969294648270935*^9}, 3.969376454749344*^9, {
   3.970073046871044*^9, 3.9700730516648417`*^9}, 3.978517222050252*^9, {
   3.978521570995842*^9, 3.978521573995688*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"4114cfb9-e8ef-4030-aee0-465915afb832"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["D", "DT1"], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"DDT", ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "*", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], "-", 
         "1"}], ")"}]}], "]"}], "*", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "64"}], "*", 
       SuperscriptBox["m", "3"], "*", 
       SuperscriptBox["r", "2"]}], 
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "2"], "*", 
       RowBox[{"CV", "[", 
        RowBox[{"\[CapitalDelta]", ",", "\"\<x\>\""}], "]"}], "*", 
       RowBox[{"CV", "[", 
        RowBox[{"\[CapitalDelta]", ",", "\"\<y\>\""}], "]"}]}]]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.970073033729238*^9, 3.970073034651505*^9}, {
   3.970073066570897*^9, 3.97007311792303*^9}, {3.9773409526719913`*^9, 
   3.9773409535721684`*^9}, 3.978517267223186*^9, {3.978521589290333*^9, 
   3.97852160370875*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"57b59beb-27f6-4428-8b8d-f0037e813743"],

Cell["Solving J contribution to tensor D form factors", "Text",
 CellChangeTimes->{{3.969451771561131*^9, 
  3.969451782673504*^9}},ExpressionUUID->"00ea55cd-17da-403e-989f-\
8616374cae88"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"Jtensor", "[", 
       RowBox[{"\"\<x\>\"", ",", "\"\<y\>\""}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"2", 
          SubscriptBox["\[Theta]", "\[CapitalDelta]"]}], "]"}], "->", 
        RowBox[{
         RowBox[{
          FractionBox["2", "3"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "*", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], 
            "-", "1"}], ")"}]}], "-", 
         FractionBox["1", "3"]}]}], ",", 
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{"2", 
          SubscriptBox["\[Theta]", "\[CapitalDelta]"]}], "]"}], "->", 
        RowBox[{"2", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], "*", "\[ImaginaryI]", "*", 
           SubscriptBox["\[Phi]", "\[CapitalDelta]"]}]], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", "*", "\[ImaginaryI]", "*", 
             SubscriptBox["\[Phi]", "\[CapitalDelta]"]}]]}], ")"}]}], "->", 
        RowBox[{"4", "*", "\[ImaginaryI]", "*", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}], "*", 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}]}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"2", 
         SubscriptBox["\[Theta]", "\[CapitalDelta]"]}], "]"}], "->", 
       RowBox[{
        RowBox[{
         FractionBox["2", "3"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "*", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], "-",
            "1"}], ")"}]}], "-", 
        FractionBox["1", "3"]}]}], ",", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"2", 
         SubscriptBox["\[Theta]", "\[CapitalDelta]"]}], "]"}], "->", 
       RowBox[{"2", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}]}]}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Cos", "[", 
       SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"], "->", 
     RowBox[{
      RowBox[{
       FractionBox["1", "3"], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "*", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], "-", 
         "1"}], ")"}]}], "+", 
      FractionBox["1", "3"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.969295570766255*^9, 3.9692955833788013`*^9}, 
   3.9692956198231297`*^9, {3.970053733666335*^9, 3.970053807252925*^9}, {
   3.9700539733295803`*^9, 3.970053984167712*^9}, {3.970054077400115*^9, 
   3.97005408712144*^9}, {3.970054163142432*^9, 3.97005419395184*^9}, {
   3.9700542745519*^9, 3.970054285335927*^9}, 3.97851726203697*^9, {
   3.978521640346537*^9, 3.978521641009945*^9}, 3.978522107125617*^9, 
   3.9785255195668077`*^9, 3.9785256893030863`*^9, {3.978525971934369*^9, 
   3.978525982301257*^9}, 3.978532917694374*^9, {3.978533145512089*^9, 
   3.978533244309997*^9}, {3.978536216122006*^9, 3.978536254300295*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"941d1527-546a-46e3-a12f-f66cbd63442e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DJboth", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{"%", ",", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], "-", 
       "1"}], ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9700535371736517`*^9, 3.970053547994137*^9}, {
   3.9700537235670347`*^9, 3.97005372757198*^9}, 3.9785172276896*^9, {
   3.978521949402471*^9, 3.9785219543465843`*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"d1a0930a-5e02-4815-a040-7b9308a5aa6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["D", "JT1"], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"DJboth", ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "*", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], "-", 
         "1"}], ")"}]}], "]"}], "*", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "64"}], "*", 
       SuperscriptBox["m", "3"], "*", 
       SuperscriptBox["r", "2"]}], 
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "4"], "*", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], ")"}], "2"], 
       "*", 
       RowBox[{"Sin", "[", 
        SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}], "*", 
       RowBox[{"Cos", "[", 
        SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}]}]]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9700534680480623`*^9, 3.970053475864006*^9}, {
   3.9700535297907467`*^9, 3.970053533148246*^9}, {3.970053565067544*^9, 
   3.970053578616445*^9}, {3.970053647335779*^9, 3.970053693276263*^9}, {
   3.9700544016524267`*^9, 3.97005443674655*^9}, {3.9700545653155193`*^9, 
   3.970054569375496*^9}, {3.970054600621478*^9, 3.9700546035371532`*^9}, {
   3.977341018029402*^9, 3.9773410199806843`*^9}, 3.978517253305972*^9, 
   3.978521661033732*^9},
 CellLabel->
  "In[157]:=",ExpressionUUID->"0e076808-6832-4bd8-8faf-9bff3eae3d05"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"DJboth", "-", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"DJboth", ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "*", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], "-",
            "1"}], ")"}]}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "*", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], "-", 
         "1"}], ")"}]}]}], ")"}], "*", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "2"}], "*", "m", "*", 
      SuperscriptBox["r", "2"]}], 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "2"], "*", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], ")"}], "2"], "*", 
      RowBox[{"Sin", "[", 
       SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}], "*", 
      RowBox[{"Cos", "[", 
       SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}]}]]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.970054449007724*^9, 3.970054513154811*^9}, {
   3.970054576364829*^9, 3.970054622713228*^9}, 3.970055109096713*^9, {
   3.973082481195504*^9, 3.9730824824270573`*^9}, {3.9773410398096*^9, 
   3.977341039920662*^9}, 3.9785172389664097`*^9, 3.978521682790875*^9},
 CellLabel->
  "In[158]:=",ExpressionUUID->"712a5c2a-e2ff-42d4-ac22-92899b15ba2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["D", "JT2"], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", "%", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["j", "3"], "[", 
        FractionBox[
         RowBox[{"\[CapitalDelta]", "*", "r"}], "2"], "]"}], ",", 
       RowBox[{
        SubscriptBox["j", "1"], "[", 
        FractionBox[
         RowBox[{"\[CapitalDelta]", "*", "r"}], "2"], "]"}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.970055110897294*^9, 3.970055136553721*^9}, 
   3.978517244024807*^9, {3.97852544310017*^9, 3.978525454198433*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"703f7ba8-f242-490c-80fb-2e9766c3cd8e"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "T1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "37a5abd2-09b2-45f7-a8bf-8fd3b002d870"],
 "result:"
}], "Text",
 CellChangeTimes->{{3.978646585653507*^9, 
  3.978646591943047*^9}},ExpressionUUID->"042fc02a-7d07-49a8-8030-\
ba563c3d5e57"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["D", "T1C"], "=", 
  RowBox[{
   SubscriptBox["D", "DT1"], "+", 
   SubscriptBox["D", "AT1"], "+", 
   SubscriptBox["D", "JT1"]}]}]], "Input",
 CellChangeTimes->{3.970133665186811*^9},
 CellLabel->
  "In[160]:=",ExpressionUUID->"e7ce509c-88e0-4861-968a-44083415bc6e"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "4"], " ", 
      SuperscriptBox["r", "2"]}]], 
    RowBox[{"48", " ", 
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"A", "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{
      SubscriptBox["j", "4"], "(", 
      FractionBox[
       RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{
         SuperscriptBox["w", "\[Prime]",
          MultilineFunction->None], "(", "r", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["w", "\[Prime]",
            MultilineFunction->None], "(", "r", ")"}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["2"], " ", 
           RowBox[{
            SuperscriptBox["u", "\[Prime]",
             MultilineFunction->None], "(", "r", ")"}]}]}], ")"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{"w", "(", "r", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["2"], " ", "r", " ", 
           RowBox[{
            SuperscriptBox["u", "\[Prime]\[Prime]",
             MultilineFunction->None], "(", "r", ")"}]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["2"], " ", 
           RowBox[{
            SuperscriptBox["u", "\[Prime]",
             MultilineFunction->None], "(", "r", ")"}]}], "-", 
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["w", "\[Prime]\[Prime]",
             MultilineFunction->None], "(", "r", ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["w", "\[Prime]",
            MultilineFunction->None], "(", "r", ")"}]}], ")"}]}], "+", 
       RowBox[{
        SqrtBox["2"], " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["w", "\[Prime]\[Prime]",
                MultilineFunction->None], "(", "r", ")"}]}], "-", 
             RowBox[{"5", " ", 
              RowBox[{
               SuperscriptBox["w", "\[Prime]",
                MultilineFunction->None], "(", "r", ")"}]}]}], ")"}]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"w", "(", "r", ")"}]}]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"w", "(", "r", ")"}], "2"]}]}], ")"}]}]}], "+", 
   FractionBox[
    RowBox[{"24", " ", 
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"w", "(", "r", ")"}], " ", 
     RowBox[{
      SubscriptBox["D", "Nuc"], "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{
      SubscriptBox["j", "2"], "(", 
      FractionBox[
       RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"u", "(", "r", ")"}]}], "-", 
       RowBox[{"w", "(", "r", ")"}]}], ")"}]}], 
    SuperscriptBox["\[CapitalDelta]", "2"]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.970078052166543*^9, 3.9701324843710613`*^9, 
  3.970133695999749*^9, 3.9701339301276617`*^9, 3.970141888414742*^9, 
  3.970214540648526*^9, 3.970220802370214*^9, 3.9703010908843803`*^9, 
  3.970562186773535*^9, 3.9707342117396717`*^9, 3.970913765187463*^9, 
  3.9712016164639874`*^9, 3.971348388237631*^9, 3.971865256570175*^9, 
  3.9719585392437983`*^9, 3.973012497768331*^9, 3.973075884149871*^9, 
  3.973328969562758*^9, 3.973460878205276*^9, 3.973609432978284*^9, 
  3.9736838946659937`*^9, 3.9739529128247633`*^9, 3.974130755210463*^9, 
  3.974192616261661*^9, 3.974282193508816*^9, 3.974370883017909*^9, 
  3.9773410754896584`*^9, 3.9785181550828123`*^9, 3.978521621924859*^9, 
  3.978521992557617*^9, 3.978525344989328*^9, 3.9785363409480333`*^9, 
  3.978604448361369*^9, 3.978689045060281*^9, 3.9789868858225517`*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"885460f9-61c6-4550-bcfe-71c2a3fab8c0"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9691353426677847`*^9, 3.969135347974818*^9}, {
   3.9692969617158327`*^9, 3.9692969658544903`*^9}, {3.970141873185458*^9, 
   3.970141883894664*^9}, 3.9701419203191557`*^9},
 CellLabel->
  "In[161]:=",ExpressionUUID->"9964f349-afc0-4e53-be4d-70d95ac6fc13"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "T2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a9a401b8-df44-40a2-a10e-ee6cff638eb7"],
 "result:"
}], "Text",
 CellChangeTimes->{{3.9786466025230722`*^9, 
  3.978646605235324*^9}},ExpressionUUID->"c906dd07-ac23-494b-90c4-\
66e250b3664c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["D", "T2C"], "=", 
  RowBox[{
   SubscriptBox["D", "AT2"], "+", 
   SubscriptBox["D", "JT2"]}]}]], "Input",
 CellChangeTimes->{{3.970078060588614*^9, 3.970078074443391*^9}, 
   3.970133646131818*^9},
 CellLabel->
  "In[162]:=",ExpressionUUID->"7a5d5d90-704a-432b-a5d7-871843258134"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"7", " ", 
      SuperscriptBox["\[CapitalDelta]", "2"], " ", 
      SuperscriptBox["r", "2"]}]], 
    RowBox[{"6", " ", 
     RowBox[{"A", "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{
      SubscriptBox["j", "4"], "(", 
      FractionBox[
       RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox["w", "\[Prime]",
            MultilineFunction->None], "(", "r", ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{
              SuperscriptBox["u", "\[Prime]",
               MultilineFunction->None], "(", "r", ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["w", "\[Prime]",
              MultilineFunction->None], "(", "r", ")"}]}], ")"}]}], ")"}]}], 
       "+", 
       RowBox[{"r", " ", 
        RowBox[{"w", "(", "r", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["2"], " ", "r", " ", 
           RowBox[{
            SuperscriptBox["u", "\[Prime]\[Prime]",
             MultilineFunction->None], "(", "r", ")"}]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["2"], " ", 
           RowBox[{
            SuperscriptBox["u", "\[Prime]",
             MultilineFunction->None], "(", "r", ")"}]}], "-", 
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["w", "\[Prime]\[Prime]",
             MultilineFunction->None], "(", "r", ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["w", "\[Prime]",
            MultilineFunction->None], "(", "r", ")"}]}], ")"}]}], "+", 
       RowBox[{
        SqrtBox["2"], " ", "r", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["w", "\[Prime]\[Prime]",
             MultilineFunction->None], "(", "r", ")"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{
            SuperscriptBox["w", "\[Prime]",
             MultilineFunction->None], "(", "r", ")"}]}]}], ")"}]}], "+", 
       RowBox[{"12", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{"w", "(", "r", ")"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"w", "(", "r", ")"}], "2"]}]}], ")"}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"7", " ", 
      SuperscriptBox["\[CapitalDelta]", "2"], " ", 
      SuperscriptBox["r", "2"]}]], 
    RowBox[{"6", " ", 
     RowBox[{"A", "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{
      SubscriptBox["j", "2"], "(", 
      FractionBox[
       RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox["w", "\[Prime]",
            MultilineFunction->None], "(", "r", ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", 
             RowBox[{
              SuperscriptBox["u", "\[Prime]",
               MultilineFunction->None], "(", "r", ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["w", "\[Prime]",
              MultilineFunction->None], "(", "r", ")"}]}], ")"}]}], ")"}]}], 
       "+", 
       RowBox[{"r", " ", 
        RowBox[{"w", "(", "r", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["2"], " ", "r", " ", 
           RowBox[{
            SuperscriptBox["u", "\[Prime]\[Prime]",
             MultilineFunction->None], "(", "r", ")"}]}], "-", 
          RowBox[{"4", " ", 
           SqrtBox["2"], " ", 
           RowBox[{
            SuperscriptBox["u", "\[Prime]",
             MultilineFunction->None], "(", "r", ")"}]}], "-", 
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["w", "\[Prime]\[Prime]",
             MultilineFunction->None], "(", "r", ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["w", "\[Prime]",
            MultilineFunction->None], "(", "r", ")"}]}], ")"}]}], "+", 
       RowBox[{
        SqrtBox["2"], " ", "r", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["w", "\[Prime]\[Prime]",
             MultilineFunction->None], "(", "r", ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["w", "\[Prime]",
             MultilineFunction->None], "(", "r", ")"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{"w", "(", "r", ")"}]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox[
         RowBox[{"w", "(", "r", ")"}], "2"]}]}], ")"}]}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.9700781989186907`*^9, 3.9701324844283867`*^9, 
  3.970133658467746*^9, 3.970133930206751*^9, 3.970214540729603*^9, 
  3.970220802437051*^9, 3.970301090928781*^9, 3.970562186811428*^9, 
  3.970734211782277*^9, 3.970913765232196*^9, 3.971201616534333*^9, 
  3.9713483882801647`*^9, 3.971865256623458*^9, 3.971958539297336*^9, 
  3.973012497809434*^9, 3.9730758842298403`*^9, 3.9730824925050287`*^9, 
  3.9733289696033583`*^9, 3.973460878276218*^9, 3.9736094330618277`*^9, 
  3.973683894712459*^9, 3.973952912878724*^9, 3.9741307553076353`*^9, 
  3.9741926163060007`*^9, 3.974282193560912*^9, 3.9743708830576344`*^9, 
  3.977341075551197*^9, 3.9785181551402683`*^9, 3.978521734645136*^9, 
  3.978525349052846*^9, 3.978525463536043*^9, 3.978536350165037*^9, 
  3.9786044483899813`*^9, 3.97868904513249*^9, 3.9789868858571873`*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"ce13cd33-d117-47ff-8f2c-0538f3902cc2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "U"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1458d252-f3f1-403e-95b6-365345513f67"],
 " form factor"
}], "Subsection",
 CellChangeTimes->{{3.9692971270892067`*^9, 
  3.96929713278756*^9}},ExpressionUUID->"d87fc0df-f791-4548-ae57-\
c86abb8d88ba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Contract", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["T", "U"], "[", 
     RowBox[{"i", ",", "j"}], "]"}], 
    RowBox[{"CV", "[", 
     RowBox[{
      SubscriptBox["e", "x"], ",", "i"}], "]"}], 
    RowBox[{"CV", "[", 
     RowBox[{
      SubscriptBox["e", "z"], ",", "j"}], "]"}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["M", "d"], "->", 
    RowBox[{"2", "*", "m"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9692971940996428`*^9, 3.9692971946665363`*^9}, {
  3.969451820900633*^9, 3.969451830707513*^9}, {3.970142030124017*^9, 
  3.9701420327295218`*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"ec97641f-75cd-48d4-b07a-2cf3f74b7c1a"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      SubscriptBox["A", "U"], "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["P",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["x",
          TraditionalForm]],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["P",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["z",
          TraditionalForm]],
        TraditionalForm]}], ")"}]}], 
    RowBox[{"2", " ", "m"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      SubscriptBox["D", "U"], "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["\[CapitalDelta]",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["x",
          TraditionalForm]],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["\[CapitalDelta]",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["z",
          TraditionalForm]],
        TraditionalForm]}], ")"}]}], 
    RowBox[{"8", " ", "m"}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.969297162835268*^9, 3.969297195494294*^9, 
  3.969451744568943*^9, 3.969452006325261*^9, 3.9695291257806053`*^9, 
  3.970041358320199*^9, 3.970132484487397*^9, 3.97013393025482*^9, 
  3.9702145409307833`*^9, 3.970301091036901*^9, 3.970562186929442*^9, 
  3.9707342118282824`*^9, 3.970913765282914*^9, 3.971201616611187*^9, 
  3.971348388330731*^9, 3.9718652566814537`*^9, 3.971958539355762*^9, 
  3.9730124978558207`*^9, 3.973075884311543*^9, 3.973328969646215*^9, 
  3.973460878323723*^9, 3.973609433123561*^9, 3.973683894761796*^9, 
  3.9739529129329243`*^9, 3.974130755396495*^9, 3.9741926163543453`*^9, 
  3.974282193609415*^9, 3.974370883103875*^9, 3.97734136455637*^9, 
  3.97851815521454*^9, 3.9786044484523153`*^9, 3.9786890451992817`*^9, 
  3.97898688592176*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"9767baa8-cdee-463e-85ca-f2885081d072"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"DUA", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"AUnpolDD", "[", 
       RowBox[{"\"\<x\>\"", ",", "\"\<z\>\""}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{"2", 
          SubscriptBox["\[Theta]", "\[CapitalDelta]"]}], "]"}], "->", 
        RowBox[{"2", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "*", 
           SubscriptBox["\[Phi]", "\[CapitalDelta]"]}]], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", "*", "\[ImaginaryI]", "*", 
             SubscriptBox["\[Phi]", "\[CapitalDelta]"]}]]}], ")"}]}], "->", 
        RowBox[{"2", "*", 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}]}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"2", 
        SubscriptBox["\[Theta]", "\[CapitalDelta]"]}], "]"}], "->", 
      RowBox[{"2", 
       RowBox[{"Sin", "[", 
        SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
       RowBox[{"Cos", "[", 
        SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}]}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.969297189961977*^9, 3.969297201660288*^9}, {
   3.9692972481685553`*^9, 3.969297248952712*^9}, {3.9700552489910917`*^9, 
   3.9700552842992764`*^9}, 3.9785173208219147`*^9},
 CellLabel->
  "In[164]:=",ExpressionUUID->"7bc6eb63-5cdf-40a2-9434-a98946b4c3d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["D", "AU"], "=", 
   RowBox[{"DUA", "*", 
    FractionBox[
     RowBox[{"8", "*", "m", "*", 
      SuperscriptBox["r", "2"]}], 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "2"], "*", 
      RowBox[{"Sin", "[", 
       SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
      RowBox[{"Cos", "[", 
       SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
      RowBox[{"Cos", "[", 
       SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.970055293079578*^9, 3.9700553652452707`*^9}, 
   3.9785173764451437`*^9},
 CellLabel->
  "In[165]:=",ExpressionUUID->"21a850d1-033a-4549-8380-ebcf5e107ed7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DUJ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"Junpol", "[", 
       RowBox[{"\"\<x\>\"", ",", "\"\<z\>\""}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{"2", 
          SubscriptBox["\[Theta]", "\[CapitalDelta]"]}], "]"}], "->", 
        RowBox[{"2", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "*", 
           SubscriptBox["\[Phi]", "\[CapitalDelta]"]}]], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", "*", "\[ImaginaryI]", "*", 
             SubscriptBox["\[Phi]", "\[CapitalDelta]"]}]]}], ")"}]}], "->", 
        RowBox[{"2", "*", 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}]}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"2", 
        SubscriptBox["\[Theta]", "\[CapitalDelta]"]}], "]"}], "->", 
      RowBox[{"2", 
       RowBox[{"Sin", "[", 
        SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
       RowBox[{"Cos", "[", 
        SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}]}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.969455434769699*^9, 3.969455436236246*^9}, {
   3.970055404277968*^9, 3.970055425965805*^9}, 3.970064962118937*^9, 
   3.97006505420258*^9, 3.978517380946795*^9},
 CellLabel->
  "In[166]:=",ExpressionUUID->"7d191dfc-7015-4f55-a59a-c0b5c9e91e22"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["D", "JU"], "=", 
   RowBox[{"DUJ", "*", 
    FractionBox[
     RowBox[{"8", "*", "m", "*", 
      SuperscriptBox["r", "2"]}], 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "2"], "*", 
      RowBox[{"Sin", "[", 
       SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
      RowBox[{"Cos", "[", 
       SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
      RowBox[{"Cos", "[", 
       SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.970067209257968*^9, 3.970067212579029*^9}, 
   3.978517382621849*^9},
 CellLabel->
  "In[167]:=",ExpressionUUID->"48e012bd-5a57-4211-a0ce-dddf512d417d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["D", "DU"], "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Dunpol", "[", 
       RowBox[{"\"\<x\>\"", ",", "\"\<z\>\""}], "]"}], "*", 
      FractionBox[
       RowBox[{"8", "*", "m", "*", 
        SuperscriptBox["r", "2"]}], 
       RowBox[{
        RowBox[{"CV", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\"\<x\>\""}], "]"}], "*", 
        RowBox[{"CV", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\"\<z\>\""}], "]"}]}]]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"KD", "[", 
      RowBox[{"\"\<x\>\"", ",", "\"\<z\>\""}], "]"}], "->", "0"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.969455523683989*^9, 3.969455527726676*^9}, {
   3.9700725048618813`*^9, 3.970072605791471*^9}, {3.970076988426488*^9, 
   3.9700769933359337`*^9}, 3.978517388805492*^9},
 CellLabel->
  "In[168]:=",ExpressionUUID->"757b9fa0-6db9-459e-bb1d-c244ec9c6feb"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "U"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "37f272be-5b8c-4d9d-af20-ede17460eb71"],
 "result:"
}], "Text",
 CellChangeTimes->{{3.978646639666875*^9, 
  3.978646641897909*^9}},ExpressionUUID->"6841c6e6-0da1-4d9c-b128-\
836cede6669c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["D", "U1"], "=", 
  RowBox[{
   SubscriptBox["D", "JU"], "+", 
   SubscriptBox["D", "AU"], "+", 
   SubscriptBox["D", "DU"]}]}]], "Input",
 CellChangeTimes->{{3.970076947749332*^9, 3.9700769639896393`*^9}, {
  3.9700769982485867`*^9, 3.97007700512076*^9}, {3.970133492412945*^9, 
  3.9701335119615917`*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"96b15fbc-2141-4c7b-b1dc-1427507cdd8d"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "2"], " ", 
      SuperscriptBox["r", "2"]}]], 
    RowBox[{"4", " ", 
     RowBox[{"A", "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{
      SubscriptBox["j", "2"], "(", 
      FractionBox[
       RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["u", "\[Prime]",
               MultilineFunction->None], "(", "r", ")"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["w", "\[Prime]",
               MultilineFunction->None], "(", "r", ")"}], "2"]}], ")"}]}], 
         ")"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["u", "\[Prime]\[Prime]",
             MultilineFunction->None], "(", "r", ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["u", "\[Prime]",
            MultilineFunction->None], "(", "r", ")"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"u", "(", "r", ")"}], "2"]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{"w", "(", "r", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["w", "\[Prime]\[Prime]",
             MultilineFunction->None], "(", "r", ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["w", "\[Prime]",
            MultilineFunction->None], "(", "r", ")"}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"w", "(", "r", ")"}], "2"]}]}], ")"}]}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{
     SubscriptBox["D", "Nuc"], "(", 
     SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
    RowBox[{
     SubscriptBox["j", "0"], "(", 
     FractionBox[
      RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"u", "(", "r", ")"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"w", "(", "r", ")"}], "2"]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.970077005960005*^9, 3.970132593787953*^9, 
  3.970133524329875*^9, 3.970134005213953*^9, 3.970214656683577*^9, 
  3.97022149294228*^9, 3.970301215415083*^9, 3.97056231646248*^9, 
  3.970734280245517*^9, 3.9709138400412207`*^9, 3.97120172940239*^9, 
  3.971348466468574*^9, 3.9718653330958242`*^9, 3.971958625889573*^9, 
  3.9730125766449833`*^9, 3.973075998626862*^9, 3.9733290876280107`*^9, 
  3.9734609972373133`*^9, 3.973609556715021*^9, 3.973683968991992*^9, 
  3.9739529837016068`*^9, 3.9741308728971786`*^9, 3.974192684405705*^9, 
  3.974282263933455*^9, 3.974370954984578*^9, 3.9785182313171167`*^9, 
  3.978604525774488*^9, 3.9786890908428373`*^9, 3.978986940582448*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"e363ed67-8865-4440-91e3-1c65fd61f829"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  OverscriptBox["c", "_"]],ExpressionUUID->
  "f3791d73-4b7f-46cf-9f4b-03ef164f4360"],
 " form factors ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["c", "U"], ",", " ", 
    SubscriptBox["c", "T1"], ",", 
    SubscriptBox["c", "T2"]}], TraditionalForm]],ExpressionUUID->
  "8332e33c-9fa7-4eac-a4e6-3d2b93838322"]
}], "Subsection",
 CellChangeTimes->{{3.969356452223514*^9, 3.969356472320167*^9}, 
   3.978514600824361*^9},ExpressionUUID->"c516a38e-e670-4492-869f-\
71d1058bea5d"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "U"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ef76599b-120f-4f38-9e70-8fda43e988ef"],
 " first"
}], "Subsubsection",
 CellChangeTimes->{{3.969455730015354*^9, 
  3.96945573424228*^9}},ExpressionUUID->"5c44978c-b224-418b-a728-\
af9b045671cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Contract", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["T", "U"], "[", 
     RowBox[{"i", ",", "j"}], "]"}], 
    RowBox[{"CV", "[", 
     RowBox[{"\[CapitalDelta]", ",", "i"}], "]"}], 
    RowBox[{"CV", "[", 
     RowBox[{
      SubscriptBox["e", "z"], ",", "j"}], "]"}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["M", "d"], "->", 
    RowBox[{"2", "*", "m"}]}], "}"}], " "}]], "Input",
 CellChangeTimes->{{3.969455575309182*^9, 3.969455586378523*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"a14fbeb7-dc73-4074-9d7a-29b8e91e71a0"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "2"}], " ", "m", " ", 
   RowBox[{
    SubscriptBox[
     OverscriptBox["c", "_"], "U"], "(", 
    SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FormBox[
      OverscriptBox[
       FormBox[
        StyleBox["\[CapitalDelta]",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox["\<\"\[CenterDot]\"\>",
      TraditionalForm], 
     FormBox[
      SubscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox[
           StyleBox["e",
            StripOnInput->False,
            FontWeight->Bold],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["z",
        TraditionalForm]],
      TraditionalForm]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.969455578374116*^9, 3.9694555876619177`*^9}, 
   3.969529193126607*^9, 3.9700414568627663`*^9, 3.970132593902873*^9, 
   3.970134005284095*^9, 3.97021465679193*^9, 3.970301215472069*^9, 
   3.970562316519053*^9, 3.970734280304389*^9, 3.970913840102612*^9, 
   3.971201729514245*^9, 3.9713484665291367`*^9, 3.9718653331807756`*^9, 
   3.9719586259579*^9, 3.973012576714579*^9, 3.973075998735907*^9, 
   3.97332908768347*^9, 3.9734609973192043`*^9, 3.973609556776662*^9, 
   3.9736839690550413`*^9, 3.973952983764351*^9, 3.9741308730233307`*^9, 
   3.974192684467493*^9, 3.974282263998908*^9, 3.974370955041284*^9, 
   3.978518231416646*^9, 3.97860452583679*^9, 3.978689090900531*^9, 
   3.978986940654344*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"106cc3d5-5522-4c97-a2a3-334c66978abc"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "N"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b590b219-cf48-4443-9eda-ffb3d0d63fe4"],
 " contributions to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "U"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d4fd838b-772c-4d98-80e5-9cb6e26ebfad"]
}], "Text",
 CellChangeTimes->{{3.9694557404427*^9, 
  3.969455753873578*^9}},ExpressionUUID->"07ec136d-ce31-4727-924f-\
cafb5d3f37e3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ADeltaXz3", "=", 
   RowBox[{"AUnpolD3", "[", 
    RowBox[{"\"\<x\>\"", ",", "\"\<z\>\"", ",", "\"\<x\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ADeltaYz3", "=", 
   RowBox[{"AUnpolD3", "[", 
    RowBox[{"\"\<y\>\"", ",", "\"\<z\>\"", ",", "\"\<y\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ADeltaZz3", "=", 
   RowBox[{"AUnpolD3", "[", 
    RowBox[{"\"\<z\>\"", ",", "\"\<z\>\"", ",", "\"\<z\>\""}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.970658539247754*^9, 3.970658540899719*^9}, {
  3.970658574474566*^9, 3.970658598031992*^9}, {3.978550027591547*^9, 
  3.978550044922886*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"11dcae43-5d94-4261-8bcd-e8580190f4fc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"JDeltaXz", "=", 
   RowBox[{"\[CapitalDelta]", "*", 
    RowBox[{"Sin", "[", 
     SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
    RowBox[{"Cos", "[", 
     SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}], "*", 
    RowBox[{"Junpol", "[", 
     RowBox[{"\"\<x\>\"", ",", "\"\<z\>\""}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JDeltaYz", "=", 
   RowBox[{"\[CapitalDelta]", "*", 
    RowBox[{"Sin", "[", 
     SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
    RowBox[{"Sin", "[", 
     SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}], "*", 
    RowBox[{"Junpol", "[", 
     RowBox[{"\"\<y\>\"", ",", "\"\<z\>\""}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JDeltaZz", "=", 
   RowBox[{"\[CapitalDelta]", "*", 
    RowBox[{"Cos", "[", 
     SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
    RowBox[{"Junpol", "[", 
     RowBox[{"\"\<z\>\"", ",", "\"\<z\>\""}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.973244791903914*^9, 3.97324483024461*^9}},
 CellLabel->
  "In[282]:=",ExpressionUUID->"187d5560-f8ed-46d9-b48a-90c5fd9264de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CUA3", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"ADeltaXz3", "+", "ADeltaYz3", "+", "ADeltaZz3"}], "]"}], "*", 
    FractionBox[
     SuperscriptBox["r", "2"], 
     RowBox[{
      RowBox[{"-", "2"}], "*", "m", "*", "\[CapitalDelta]", "*", 
      RowBox[{"Cos", "[", 
       SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.970658615634726*^9, 3.970658623729072*^9}, 
   3.978517402907714*^9},
 CellLabel->
  "In[177]:=",ExpressionUUID->"6135ddf8-a679-4bff-81dd-06c30c6ce022"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["c", "UA"], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", "CUA", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["j", "2"], "[", 
        FractionBox[
         RowBox[{"\[CapitalDelta]", "*", "r"}], "2"], "]"}], ",", 
       RowBox[{
        SubscriptBox["j", "0"], "[", 
        FractionBox[
         RowBox[{"\[CapitalDelta]", "*", "r"}], "2"], "]"}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.970071893866049*^9, 3.970071949926605*^9}, 
   3.978517406896887*^9},
 CellLabel->
  "In[178]:=",ExpressionUUID->"a17e8779-4fc5-4019-af31-40c15c0ef949"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["c", "CU"], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Cunpol", "[", 
        RowBox[{"\"\<z\>\"", ",", "\"\<z\>\""}], "]"}], "*", 
       SuperscriptBox["r", "2"]}], 
      RowBox[{
       RowBox[{"-", "2"}], "*", "m"}]], "/.", 
     RowBox[{
      RowBox[{"KD", "[", 
       RowBox[{"\"\<z\>\"", ",", "\"\<z\>\""}], "]"}], "->", "1"}]}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.970078247966073*^9, 3.970078255707389*^9}, {
   3.9700784920275927`*^9, 3.970078603210224*^9}, {3.970078699512354*^9, 
   3.970078723874708*^9}, 3.978517409015131*^9},
 CellLabel->
  "In[179]:=",ExpressionUUID->"60bfd0ab-3a4f-4a7a-93aa-474aceafd4d8"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["c", "_"], "U"], " "}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "074daa45-73d2-4e27-b101-38a699bb87fc"],
 "result:"
}], "Text",
 CellChangeTimes->{{3.978646656833468*^9, 
  3.9786466700641747`*^9}},ExpressionUUID->"a00bcbde-1b36-4459-953f-\
548c9142bedd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cbarU", "=", 
  RowBox[{"CUA3", "+", 
   SubscriptBox["c", "CU"]}]}]], "Input",
 CellChangeTimes->{{3.9700787315149107`*^9, 3.970078748883666*^9}, {
   3.973244882255405*^9, 3.973244884984406*^9}, 3.973599440456565*^9, 
   3.9785146008553247`*^9, {3.9785188636583776`*^9, 3.978518865934991*^9}, 
   3.978537984067271*^9},
 CellLabel->
  "In[180]:=",ExpressionUUID->"aeb7feba-4c5d-401b-ae3b-0ff4fccc6987"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"c", "(", 
     SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
    RowBox[{
     SubscriptBox["j", "0"], "(", 
     FractionBox[
      RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"u", "(", "r", ")"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"w", "(", "r", ")"}], "2"]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"A", "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{
      SubscriptBox["j", "1"], "(", 
      FractionBox[
       RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              RowBox[{"u", "(", "r", ")"}], " ", 
              RowBox[{
               SuperscriptBox["u", 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "(", "r", ")"}]}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["u", "\[Prime]",
               MultilineFunction->None], "(", "r", ")"}], " ", 
             RowBox[{
              SuperscriptBox["u", "\[Prime]\[Prime]",
               MultilineFunction->None], "(", "r", ")"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["w", "\[Prime]",
               MultilineFunction->None], "(", "r", ")"}], " ", 
             RowBox[{
              SuperscriptBox["w", "\[Prime]\[Prime]",
               MultilineFunction->None], "(", "r", ")"}]}]}], ")"}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "3"], " ", 
        RowBox[{"w", "(", "r", ")"}], " ", 
        RowBox[{
         SuperscriptBox["w", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "(", "r", ")"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"w", "(", "r", ")"}], "2"]}]}], ")"}]}], 
    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["r", "3"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.970078750241701*^9, 3.970132655339706*^9, 
  3.970134056830639*^9, 3.970214734253914*^9, 3.97030129924914*^9, 
  3.970562408792983*^9, 3.970734449536272*^9, 3.970914021121722*^9, 
  3.9712020060912743`*^9, 3.971348654875333*^9, 3.971865513612866*^9, 
  3.97195884139599*^9, 3.973012767941772*^9, 3.973076276644202*^9, 
  3.973329655702132*^9, 3.973461572650893*^9, 3.973610164928903*^9, 
  3.973684307113657*^9, 3.973953303289763*^9, 3.9741313970264053`*^9, 
  3.974193023983548*^9, 3.9742825862086153`*^9, 3.974371284267488*^9, 
  3.9785185689248667`*^9, 3.9785191591562977`*^9, 3.978537988028942*^9, 
  3.9786047965319223`*^9, 3.978689274887548*^9, 3.9789871586611843`*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"eda00c9f-de48-4508-9a92-a3878d952bd0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tensor C form factors", "Subsubsection",
 CellChangeTimes->{{3.969456190265648*^9, 
  3.9694561954528847`*^9}},ExpressionUUID->"65b6843a-12a8-49a1-841b-\
d8aeeb671905"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Contract", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["T", "T"], "[", 
      RowBox[{"i", ",", "j"}], "]"}], 
     RowBox[{"CV", "[", 
      RowBox[{"\[CapitalDelta]", ",", "i"}], "]"}], 
     RowBox[{"CV", "[", 
      RowBox[{
       SubscriptBox["e", "z"], ",", "j"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["T", "T"], "[", 
      RowBox[{"i", ",", "j"}], "]"}], 
     RowBox[{"CV", "[", 
      RowBox[{"\[CapitalDelta]", ",", "j"}], "]"}], 
     RowBox[{"CV", "[", 
      RowBox[{
       SubscriptBox["e", "z"], ",", "i"}], "]"}]}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["M", "d"], "->", 
    RowBox[{"2", "*", "m"}]}], "}"}], " "}]], "Input",
 CellChangeTimes->{{3.9694562014120493`*^9, 3.969456201910262*^9}, {
   3.974982663884336*^9, 3.974982670636821*^9}, {3.97734151298103*^9, 
   3.9773415253051023`*^9}, 3.9785395569865303`*^9},
 CellLabel->
  "In[181]:=",ExpressionUUID->"e1389b8c-cb60-402c-ad87-a813b9d04f1f"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     RowBox[{
      SubscriptBox[
       OverscriptBox["c", "_"], "T1"], "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["\[CapitalDelta]",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["z",
          TraditionalForm]],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         FormBox["\<\"(\"\>",
          TraditionalForm], 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              StyleBox[
               OverscriptBox["\[CapitalDelta]", "^"],
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            SubscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                StyleBox[
                 StyleBox["e",
                  StripOnInput->False,
                  FontWeight->Bold],
                 StripOnInput->False,
                 FontWeight->Bold],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["z",
              TraditionalForm]],
            TraditionalForm]}],
          TraditionalForm], 
         FormBox["\<\")\"\>",
          TraditionalForm]}], "2"], "-", 
       FractionBox["1", "3"]}], ")"}]}], 
    RowBox[{"2", " ", "m"}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     RowBox[{
      SubscriptBox["D", "T2"], "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["\[CapitalDelta]",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["z",
          TraditionalForm]],
        TraditionalForm]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       FormBox["\<\"(\"\>",
        TraditionalForm], 
       FormBox[
        RowBox[{
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             OverscriptBox["\[CapitalDelta]", "^"],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          SubscriptBox[
           FormBox[
            OverscriptBox[
             FormBox[
              StyleBox[
               StyleBox["e",
                StripOnInput->False,
                FontWeight->Bold],
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["z",
            TraditionalForm]],
          TraditionalForm]}],
        TraditionalForm], 
       FormBox["\<\")\"\>",
        TraditionalForm]}], "2"]}], 
    RowBox[{"2", " ", "m"}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     RowBox[{
      SubscriptBox["D", "T2"], "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["\[CapitalDelta]",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["z",
          TraditionalForm]],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "3"], "-", 
       SuperscriptBox[
        RowBox[{
         FormBox["\<\"(\"\>",
          TraditionalForm], 
         FormBox[
          RowBox[{
           FormBox[
            OverscriptBox[
             FormBox[
              StyleBox[
               OverscriptBox["\[CapitalDelta]", "^"],
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            SubscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                StyleBox[
                 StyleBox["e",
                  StripOnInput->False,
                  FontWeight->Bold],
                 StripOnInput->False,
                 FontWeight->Bold],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["z",
              TraditionalForm]],
            TraditionalForm]}],
          TraditionalForm], 
         FormBox["\<\")\"\>",
          TraditionalForm]}], "2"]}], ")"}]}], 
    RowBox[{"2", " ", "m"}]], "-", 
   RowBox[{"8", " ", "m", " ", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["c", "_"], "T2"], "(", 
     SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["\[CapitalDelta]",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            StyleBox["e",
             StripOnInput->False,
             FontWeight->Bold],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["z",
         TraditionalForm]],
       TraditionalForm]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     RowBox[{
      SubscriptBox["D", "T2"], "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["\[CapitalDelta]",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["z",
          TraditionalForm]],
        TraditionalForm]}], ")"}]}], "m"], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "3"], " ", 
     RowBox[{
      SubscriptBox["D", "T2"], "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox[
           OverscriptBox["\[CapitalDelta]", "^"],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["z",
          TraditionalForm]],
        TraditionalForm]}], ")"}]}], 
    RowBox[{"2", " ", "m"}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.969456204774932*^9, 3.969529240701963*^9, 3.9700415191882887`*^9, 
   3.9701326554452677`*^9, 3.970134056904751*^9, 3.970214734366715*^9, 
   3.970301299307016*^9, 3.970562408862997*^9, 3.970734449598804*^9, 
   3.970914021193956*^9, 3.97120200619934*^9, 3.971348654936479*^9, 
   3.97186551373039*^9, 3.9719588415154047`*^9, 3.9730127680426693`*^9, 
   3.973076276823368*^9, 3.973329655805767*^9, 3.973461572748476*^9, 
   3.9736101650356627`*^9, 3.9736843072237997`*^9, 3.973953303395773*^9, 
   3.974131397219046*^9, 3.974193024094407*^9, 3.974282586318325*^9, 
   3.974371284372904*^9, 3.974982671380933*^9, 3.97734139161316*^9, 
   3.977341460592658*^9, {3.977341519350226*^9, 3.977341525873204*^9}, 
   3.9785185691198397`*^9, 3.978539585315401*^9, 3.978604796703274*^9, 
   3.978689275046595*^9, 3.978987158841838*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"ee1330ae-3f3c-4177-aa33-60f7bfb3ff6a"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ATDeltaXz3", "=", 
   RowBox[{"AtensorD3", "[", 
    RowBox[{"\"\<x\>\"", ",", "\"\<z\>\"", ",", "\"\<x\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ATDeltaYz3", "=", 
   RowBox[{"AtensorD3", "[", 
    RowBox[{"\"\<y\>\"", ",", "\"\<z\>\"", ",", "\"\<y\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ATDeltaZz3", "=", 
   RowBox[{"AtensorD3", "[", 
    RowBox[{"\"\<z\>\"", ",", "\"\<z\>\"", ",", "\"\<z\>\""}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9706688351040373`*^9, 3.970668863599444*^9}, {
  3.978550067073049*^9, 3.978550080918975*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"75660f65-1bb7-426b-b898-7afe7e97ef86"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ATDeltaZx3", "=", 
   RowBox[{"AtensorD3", "[", 
    RowBox[{"\"\<z\>\"", ",", "\"\<x\>\"", ",", "\"\<x\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ATDeltaZy3", "=", 
   RowBox[{"AtensorD3", "[", 
    RowBox[{"\"\<z\>\"", ",", "\"\<y\>\"", ",", "\"\<y\>\""}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.978539879757052*^9, 3.978539910723428*^9}, {
  3.9785429174010973`*^9, 3.978542917928298*^9}, {3.978550086403504*^9, 
  3.978550111932826*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"aeb40cb8-126b-456d-a0ab-5bac94c53b52"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"JTDeltaXz", "=", 
   RowBox[{"\[CapitalDelta]", "*", 
    RowBox[{"Sin", "[", 
     SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
    RowBox[{"Cos", "[", 
     SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}], "*", 
    RowBox[{"Jtensor", "[", 
     RowBox[{"\"\<x\>\"", ",", "\"\<z\>\""}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JTDeltaYz", "=", 
   RowBox[{"\[CapitalDelta]", "*", 
    RowBox[{"Sin", "[", 
     SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
    RowBox[{"Sin", "[", 
     SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}], "*", 
    RowBox[{"Jtensor", "[", 
     RowBox[{"\"\<y\>\"", ",", "\"\<z\>\""}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JTDeltaZz", "=", 
   RowBox[{"\[CapitalDelta]", "*", 
    RowBox[{"Cos", "[", 
     SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
    RowBox[{"Jtensor", "[", 
     RowBox[{"\"\<z\>\"", ",", "\"\<z\>\""}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9732449165497837`*^9, 3.973244936607205*^9}},
 CellLabel->
  "In[285]:=",ExpressionUUID->"61f736b0-31de-4e96-ba53-9014594ee793"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"JTDeltaZx", "=", 
   RowBox[{"\[CapitalDelta]", "*", 
    RowBox[{"Sin", "[", 
     SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
    RowBox[{"Cos", "[", 
     SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}], "*", 
    RowBox[{"Jtensor", "[", 
     RowBox[{"\"\<z\>\"", ",", "\"\<x\>\""}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JTDeltaZy", "=", 
   RowBox[{"\[CapitalDelta]", "*", 
    RowBox[{"Sin", "[", 
     SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
    RowBox[{"Sin", "[", 
     SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}], "*", 
    RowBox[{"Jtensor", "[", 
     RowBox[{"\"\<z\>\"", ",", "\"\<y\>\""}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9785399287352247`*^9, 3.978539944566649*^9}},
 CellLabel->
  "In[288]:=",ExpressionUUID->"d35f1fe8-22f9-4c79-be2d-a1aef0150323"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.97362090599539*^9, 3.973620933183969*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"09c6c110-a8ea-46ee-a0ce-456c9aa2870f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CTbothJ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"JTDeltaXz", "+", "JTDeltaYz", "+", 
       RowBox[{"2", "*", "JTDeltaZz"}], "+", "JTDeltaZx", "+", "JTDeltaZy"}], 
      "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"], "->", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"-", "1"}], "3"], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], 
            "-", "1"}], ")"}]}], "+", 
         FractionBox["2", "3"]}]}], ",", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"2", 
          SubscriptBox["\[Theta]", "\[CapitalDelta]"]}], "]"}], "->", 
        RowBox[{
         RowBox[{
          FractionBox["2", "3"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "*", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], 
            "-", "1"}], ")"}]}], "-", 
         FractionBox["1", "3"]}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"], "->", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"-", "1"}], "3"], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], "-", 
          "1"}], ")"}]}], "+", 
       FractionBox["2", "3"]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9732449578981247`*^9, 3.9732449868364897`*^9}, {
   3.973599462525652*^9, 3.973599497944529*^9}, {3.973599639112995*^9, 
   3.973599672309495*^9}, 3.973609907717391*^9, 3.978517086392165*^9, {
   3.978540139417632*^9, 3.978540147055893*^9}, {3.978540207814909*^9, 
   3.978540208293317*^9}, {3.9785403007817373`*^9, 3.978540301986466*^9}, {
   3.978540468623784*^9, 3.9785404738439302`*^9}, {3.978540559491906*^9, 
   3.978540559872192*^9}, 3.978540604020795*^9, 3.978541267418253*^9},
 CellLabel->
  "In[290]:=",ExpressionUUID->"613940a7-d1a2-4c36-beb5-ad81f25247fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CT1Js", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"-", "CTbothJ"}], ",", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"3", "*", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}]}], 
        ")"}]}], "]"}], "*", 
     FractionBox[
      RowBox[{"2", "*", "m", "*", 
       SuperscriptBox["r", "2"]}], 
      RowBox[{
       RowBox[{"Cos", "[", 
        SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
       SuperscriptBox["\[CapitalDelta]", "3"]}]]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.97324503249374*^9, 3.973245043485929*^9}, {
   3.973616317578828*^9, 3.973616364583166*^9}, {3.973953385836957*^9, 
   3.973953385985506*^9}, {3.977342205356138*^9, 3.977342205454488*^9}, 
   3.978517084573325*^9, 3.978538115752664*^9, {3.978540249319214*^9, 
   3.978540253390648*^9}, {3.978540632184627*^9, 3.978540636311871*^9}, 
   3.978541127141672*^9, 3.9785420775784397`*^9},
 CellLabel->
  "In[291]:=",ExpressionUUID->"6216d133-68bc-475e-ac80-cedd17b35906"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CT1J", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", "CT1Js", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["j", "1"], "[", 
       FractionBox[
        RowBox[{"\[CapitalDelta]", "*", "r"}], "2"], "]"}], ",", 
      RowBox[{
       SubscriptBox["j", "3"], "[", 
       FractionBox[
        RowBox[{"\[CapitalDelta]", "*", "r"}], "2"], "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.973626619128172*^9, 3.9736266271429987`*^9}, {
  3.978517427886891*^9, 3.978517446908915*^9}, {3.978542083792326*^9, 
  3.978542090576953*^9}},
 CellLabel->
  "In[292]:=",ExpressionUUID->"14a3cbcf-b0e8-4f1c-99ea-9375591eda35"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"J", "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{
      SubscriptBox["j", "3"], "(", 
      FractionBox[
       RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "r", " ", 
        RowBox[{"w", "(", "r", ")"}], " ", 
        RowBox[{
         SuperscriptBox["u", "\[Prime]",
          MultilineFunction->None], "(", "r", ")"}]}], "-", 
       RowBox[{"3", " ", "r", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{
         SuperscriptBox["w", "\[Prime]",
          MultilineFunction->None], "(", "r", ")"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{"w", "(", "r", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      OverscriptBox["\[Epsilon]", "_"], 
      RowBox[{
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["x",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["y",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["z",
          TraditionalForm]],
        TraditionalForm]}]]}], 
    RowBox[{"5", " ", "\[CapitalDelta]", " ", "r"}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"J", "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{
      SubscriptBox["j", "1"], "(", 
      FractionBox[
       RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{"w", "(", "r", ")"}], " ", 
         RowBox[{
          SuperscriptBox["u", "\[Prime]",
           MultilineFunction->None], "(", "r", ")"}]}]}], "+", 
       RowBox[{"2", " ", "r", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{
         SuperscriptBox["w", "\[Prime]",
          MultilineFunction->None], "(", "r", ")"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{"w", "(", "r", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      OverscriptBox["\[Epsilon]", "_"], 
      RowBox[{
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["x",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["y",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["z",
          TraditionalForm]],
        TraditionalForm]}]]}], 
    RowBox[{"5", " ", "\[CapitalDelta]", " ", "r"}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.9736349089485617`*^9, 3.973684636472068*^9, 
  3.973953639247033*^9, 3.974131910061513*^9, 3.9741933506245193`*^9, 
  3.974282903472889*^9, 3.974371618538423*^9, 3.977342250349419*^9, 
  3.978518903998551*^9, 3.9785381257425537`*^9, 3.978540157515375*^9, 
  3.978540235400041*^9, 3.97854026896488*^9, 3.97854033365248*^9, 
  3.97854064040667*^9, 3.978541129853695*^9, 3.978542094854125*^9, 
  3.978605257927019*^9, 3.978689612550774*^9, 3.978987543513825*^9, 
  3.979040265471632*^9},
 CellLabel->
  "Out[292]=",ExpressionUUID->"5d6bc17e-22c4-46fe-aee9-bc0ad51cc470"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9736264591573668`*^9, 3.973626460186997*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"9ec4af77-9eb6-4df2-b539-531f041821e6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CT2Js", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    FractionBox[
     SuperscriptBox["r", "2"], 
     RowBox[{
      RowBox[{"-", "8"}], "*", "m", "*", 
      RowBox[{"Cos", "[", 
       SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
      "\[CapitalDelta]"}]], "*", 
    RowBox[{"(", 
     RowBox[{"CTbothJ", "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"CTbothJ", ",", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", "*", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}]}], 
          ")"}]}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "*", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], "-", 
         "1"}], ")"}]}]}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9732450740780582`*^9, 3.973245081356123*^9}, {
   3.973616385039068*^9, 3.973616385578429*^9}, 3.973616442166973*^9, 
   3.9785170803778877`*^9, 3.978517443067748*^9, {3.978538088177833*^9, 
   3.978538088269658*^9}, {3.9785411826642933`*^9, 3.978541190103718*^9}, {
   3.978541223029305*^9, 3.978541244777178*^9}, 3.978542100033337*^9},
 CellLabel->
  "In[293]:=",ExpressionUUID->"ec99cfb9-81fd-4f8f-b4fd-6cd72bad3cb7"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"20", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["m", "2"], " ", "r"}]], 
   RowBox[{"3", " ", "\[CapitalDelta]", " ", 
    RowBox[{"J", "(", 
     SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            StyleBox["e",
             StripOnInput->False,
             FontWeight->Bold],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["x",
         TraditionalForm]],
       TraditionalForm], 
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            StyleBox["e",
             StripOnInput->False,
             FontWeight->Bold],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["y",
         TraditionalForm]],
       TraditionalForm], 
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            StyleBox["e",
             StripOnInput->False,
             FontWeight->Bold],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["z",
         TraditionalForm]],
       TraditionalForm]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", " ", 
       RowBox[{"w", "(", "r", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{
           SubscriptBox["j", "3"], "(", 
           FractionBox[
            RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["j", "1"], "(", 
           FractionBox[
            RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{
        SuperscriptBox["u", "\[Prime]",
         MultilineFunction->None], "(", "r", ")"}]}], "+", 
      RowBox[{
       RowBox[{"u", "(", "r", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["j", "1"], "(", 
              FractionBox[
               RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{
              SubscriptBox["j", "3"], "(", 
              FractionBox[
               RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{
           SuperscriptBox["w", "\[Prime]",
            MultilineFunction->None], "(", "r", ")"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"w", "(", "r", ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["j", "1"], "(", 
             FractionBox[
              RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], "+", 
            RowBox[{
             SubscriptBox["j", "3"], "(", 
             FractionBox[
              RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}]}], ")"}]}]}],
         ")"}]}]}], ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.973330219157197*^9, 3.9734621321354923`*^9, 3.9736107683101997`*^9, 
   3.9736164031691647`*^9, 3.973616443085175*^9, 3.973684636514661*^9, 
   3.973953639312668*^9, 3.974131910142375*^9, 3.974193350666705*^9, 
   3.9742829035213757`*^9, 3.974371618592168*^9, 3.978518904041621*^9, 
   3.978541190678102*^9, {3.978541223513958*^9, 3.978541245376574*^9}, 
   3.9785421105835648`*^9, 3.978605257963455*^9, 3.978689612573175*^9, 
   3.978987543527063*^9, 3.979040265526279*^9},
 CellLabel->
  "Out[293]=",ExpressionUUID->"5cd1bf98-729e-4e07-bf54-d101ebfcd59b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CT2J", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", "CT2Js", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["j", "1"], "[", 
       FractionBox[
        RowBox[{"\[CapitalDelta]", "*", "r"}], "2"], "]"}], ",", 
      RowBox[{
       SubscriptBox["j", "3"], "[", 
       FractionBox[
        RowBox[{"\[CapitalDelta]", "*", "r"}], "2"], "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.973626668597028*^9, 3.973626668690748*^9}, {
  3.978517431684523*^9, 3.978517441184013*^9}, {3.978542102306554*^9, 
  3.978542107268834*^9}},
 CellLabel->
  "In[294]:=",ExpressionUUID->"1abf9def-03cf-4087-b430-dfd59eec8878"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", "\[CapitalDelta]", " ", 
     RowBox[{"J", "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{
      SubscriptBox["j", "3"], "(", 
      FractionBox[
       RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "r", " ", 
        RowBox[{"w", "(", "r", ")"}], " ", 
        RowBox[{
         SuperscriptBox["u", "\[Prime]",
          MultilineFunction->None], "(", "r", ")"}]}], "-", 
       RowBox[{"3", " ", "r", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{
         SuperscriptBox["w", "\[Prime]",
          MultilineFunction->None], "(", "r", ")"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{"w", "(", "r", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      OverscriptBox["\[Epsilon]", "_"], 
      RowBox[{
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["x",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["y",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["z",
          TraditionalForm]],
        TraditionalForm]}]]}], 
    RowBox[{"20", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["m", "2"], " ", "r"}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "\[CapitalDelta]", " ", 
     RowBox[{"J", "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{
      SubscriptBox["j", "1"], "(", 
      FractionBox[
       RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{"w", "(", "r", ")"}], " ", 
         RowBox[{
          SuperscriptBox["u", "\[Prime]",
           MultilineFunction->None], "(", "r", ")"}]}]}], "+", 
       RowBox[{"2", " ", "r", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{
         SuperscriptBox["w", "\[Prime]",
          MultilineFunction->None], "(", "r", ")"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{"w", "(", "r", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      OverscriptBox["\[Epsilon]", "_"], 
      RowBox[{
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["x",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["y",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["z",
          TraditionalForm]],
        TraditionalForm]}]]}], 
    RowBox[{"20", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["m", "2"], " ", "r"}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.973634918442294*^9, 3.9736846365388412`*^9, 3.9739536393537207`*^9, 
   3.9741319101810923`*^9, 3.9741933506876373`*^9, 3.974282903545192*^9, 
   3.974371618621182*^9, 3.978518904061121*^9, 3.978541208482991*^9, 
   3.978541252099942*^9, {3.978542108001639*^9, 3.9785421120948143`*^9}, 
   3.978605257978718*^9, 3.978689612589183*^9, 3.978987543537013*^9, 
   3.979040265563171*^9},
 CellLabel->
  "Out[294]=",ExpressionUUID->"a0d72be6-4da5-4110-83f4-367e5dbd7094"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "N"], TraditionalForm]],ExpressionUUID->
  "13dce006-77df-48c3-ade0-bf27d657625b"],
 " contribution to tensor ",
 Cell[BoxData[
  OverscriptBox["c", "_"]],ExpressionUUID->
  "6adc3d19-b3f3-4928-8d60-f67252ee259e"],
 " form factors"
}], "Subsubsection",
 CellChangeTimes->{{3.973599707815014*^9, 3.973599723720221*^9}, 
   3.9785146009155083`*^9},ExpressionUUID->"f1ec62e0-4f9a-4b8c-96a3-\
fd812afd3a88"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"ATDeltaXz3", "+", "ATDeltaYz3", "+", 
     RowBox[{"2", "*", "ATDeltaZz3"}], "+", "ATDeltaZy3", "+", "ATDeltaZx3"}],
     "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{"2", 
       SubscriptBox["\[Theta]", "\[CapitalDelta]"]}], "]"}], "->", 
     RowBox[{
      RowBox[{
       FractionBox["2", "3"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "*", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], "-", 
         "1"}], ")"}]}], "-", 
      FractionBox["1", "3"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.970668993575891*^9, 3.9706689977867517`*^9}, 
   3.970669052340364*^9, 3.9785170755351057`*^9, {3.97854010011304*^9, 
   3.978540107956208*^9}, {3.978542584429102*^9, 3.9785425848055143`*^9}, {
   3.978542763352779*^9, 3.978542763513258*^9}, 3.978542796407261*^9, {
   3.9785428348772783`*^9, 3.978542859669742*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"f649a56e-b7c4-43c3-895c-bb1404f67f37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CTboth3", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{"%", ",", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], "-", 
       "1"}], ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.970669066880444*^9, 3.978516994383668*^9, 
  3.9785426825766277`*^9, 3.97860575399058*^9},
 CellLabel->
  "In[200]:=",ExpressionUUID->"84100989-1b4b-42b9-a60d-23f7e727456d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CT1A", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"CTboth3", ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "*", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], "-", 
         "1"}], ")"}]}], "]"}], "*", 
     FractionBox[
      RowBox[{"2", "*", "m", "*", 
       SuperscriptBox["r", "2"]}], 
      RowBox[{
       RowBox[{"Cos", "[", 
        SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
       SuperscriptBox["\[CapitalDelta]", "3"]}]]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.970669096353787*^9, 3.970669108202326*^9}, {
   3.973953401173848*^9, 3.973953401489148*^9}, 3.97851701333022*^9, {
   3.978542470331798*^9, 3.978542470855352*^9}, {3.978542550748622*^9, 
   3.978542552090555*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"6352ffc8-73f9-414f-9c12-f74706ac7c83"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CT23", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     FractionBox[
      SuperscriptBox["r", "2"], 
      RowBox[{
       RowBox[{"-", "2"}], "*", "m", "*", 
       RowBox[{"Cos", "[", 
        SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
       "\[CapitalDelta]"}]], "*", 
     RowBox[{"(", 
      RowBox[{"CTboth3", "-", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"CTboth3", ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "*", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], 
            "-", "1"}], ")"}]}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", "*", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], "-", 
          "1"}], ")"}]}]}], ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.970669125314323*^9, 3.970669132102888*^9}, 
   3.9785170220916357`*^9},
 CellLabel->
  "In[202]:=",ExpressionUUID->"bd180780-aed6-4eef-9da9-8d50aef97815"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CT23S", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"CT23", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["j", "1"], "[", 
         FractionBox[
          RowBox[{"\[CapitalDelta]", "*", "r"}], "2"], "]"}], "+", 
        RowBox[{
         SubscriptBox["j", "3"], "[", 
         FractionBox[
          RowBox[{"\[CapitalDelta]", "*", "r"}], "2"], "]"}]}], "}"}]}], 
     "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["j", "1"], "[", 
        FractionBox[
         RowBox[{"\[CapitalDelta]", "*", "r"}], "2"], "]"}], "+", 
       RowBox[{
        SubscriptBox["j", "3"], "[", 
        FractionBox[
         RowBox[{"\[CapitalDelta]", "*", "r"}], "2"], "]"}]}], "->", 
      RowBox[{
       FractionBox["10", 
        RowBox[{"\[CapitalDelta]", "*", "r"}]], 
       RowBox[{
        SubscriptBox["j", "2"], "[", 
        FractionBox[
         RowBox[{"\[CapitalDelta]", "*", "r"}], "2"], "]"}]}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9709162527669992`*^9, 3.970916262849268*^9}, {
   3.970916450102208*^9, 3.970916490755558*^9}, {3.971865966033825*^9, 
   3.971865973630816*^9}, 3.978517029241013*^9},
 CellLabel->
  "In[203]:=",ExpressionUUID->"8b2ae7a6-f10b-46eb-b492-1f07b173b9da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CT2A", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", "CT23S", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["j", "1"], "[", 
        FractionBox[
         RowBox[{"\[CapitalDelta]", "*", "r"}], "2"], "]"}], ",", 
       RowBox[{
        SubscriptBox["j", "3"], "[", 
        FractionBox[
         RowBox[{"\[CapitalDelta]", "*", "r"}], "2"], "]"}], ",", 
       RowBox[{
        SubscriptBox["j", "2"], "[", 
        FractionBox[
         RowBox[{"\[CapitalDelta]", "*", "r"}], "2"], "]"}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.970739386015232*^9, 3.970739405590397*^9}, {
   3.970739440144362*^9, 3.970739442425907*^9}, {3.9718659349798803`*^9, 
   3.9718659447120667`*^9}, 3.9718659787624617`*^9, {3.978517031730912*^9, 
   3.9785170476325493`*^9}, {3.978519208417214*^9, 3.9785192097117043`*^9}, {
   3.9785423731986847`*^9, 3.978542377012828*^9}, {3.978542455599223*^9, 
   3.978542458150632*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"b5bc3934-fdac-4c6f-b657-6ba86ad8457c"],

Cell[TextData[{
 Cell[BoxData[
  OverscriptBox["c", "_"]],ExpressionUUID->
  "be7ca4c2-7221-4e06-9125-f191dde0e73c"],
 " contributions "
}], "Text",
 CellChangeTimes->{{3.9694566409146957`*^9, 3.969456654576955*^9}, 
   3.978514600959956*^9},ExpressionUUID->"2be0a816-a9d6-4cea-a539-\
a00972fb62a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["T", "T"], "[", 
     RowBox[{"i", ",", "j"}], "]"}], ",", 
    RowBox[{
     SubscriptBox[
      RowBox[{"OverBar", "[", "c", "]"}], "T1"], "[", 
     SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["M", "d"], "->", 
    RowBox[{"2", "*", "m"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.970138791642544*^9, 3.970138796572844*^9}, {
  3.970138852767068*^9, 3.970138881230967*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"afbd8a55-c7c9-4289-b317-f753e06d6b38"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["\[CapitalDelta]", "2"], " ", 
    SuperscriptBox[
     OverscriptBox["\[Delta]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        FormBox["\<\"(\"\>",
         TraditionalForm], 
        FormBox[
         RowBox[{
          FormBox[
           OverscriptBox[
            FormBox[
             StyleBox[
              OverscriptBox["\[CapitalDelta]", "^"],
              StripOnInput->False,
              FontWeight->Bold],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["\<\"\[CenterDot]\"\>",
           TraditionalForm], 
          FormBox[
           SubscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               StyleBox[
                StyleBox["e",
                 StripOnInput->False,
                 FontWeight->Bold],
                StripOnInput->False,
                FontWeight->Bold],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox["z",
             TraditionalForm]],
           TraditionalForm]}],
         TraditionalForm], 
        FormBox["\<\")\"\>",
         TraditionalForm]}], "2"], "-", 
      FractionBox["1", "3"]}], ")"}]}], 
   RowBox[{"4", " ", "m"}]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.970138853935663*^9, 3.970138882073242*^9}, 
   3.970214802198566*^9, 3.9703013786264257`*^9, 3.9705625042313643`*^9, 
   3.970734614258963*^9, 3.97091418950907*^9, 3.971202272166903*^9, 
   3.971348836400774*^9, 3.9718656912325706`*^9, 3.971959050288005*^9, 
   3.973012950873336*^9, 3.973076547935048*^9, 3.9733302221750793`*^9, 
   3.9734621352524347`*^9, 3.973610771437727*^9, 3.9736846396630077`*^9, 
   3.973953642752181*^9, 3.974131915533505*^9, 3.974193353840251*^9, 
   3.974282906696594*^9, 3.9743716220536137`*^9, 3.978518907093115*^9, 
   3.978605259088455*^9, 3.978689613760907*^9, 3.9789875448458652`*^9},
 CellLabel->
  "Out[205]=",ExpressionUUID->"62f768c8-a022-4961-8533-a485623ab02a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CT1cS", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"Ctensor", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", 
        SubscriptBox["\[Theta]", "\[CapitalDelta]"]}], "]"}], "->", 
      RowBox[{
       RowBox[{
        FractionBox["2", "3"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", "*", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], "-", 
          "1"}], ")"}]}], "-", 
       FractionBox["1", "3"]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.969456665259307*^9, 3.969456726015213*^9}, {
   3.970138940846196*^9, 3.970138948640864*^9}, 3.978517470212406*^9},
 CellLabel->
  "In[206]:=",ExpressionUUID->"fed91046-7bc8-41f1-8efc-98fb55567c62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CT1c", "=", 
   FractionBox[
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"CT1cS", "*", 
       FractionBox[
        RowBox[{"4", "*", "m", "*", 
         SuperscriptBox["r", "2"]}], 
        SuperscriptBox["\[CapitalDelta]", "2"]]}], ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "*", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "2"]}], "-", 
        "1"}], ")"}]}], "]"}], 
    RowBox[{"KD", "[", 
     RowBox[{"i", ",", "j"}], "]"}]]}], ";"}]], "Input",
 CellChangeTimes->{
  3.9701386419729567`*^9, {3.97013889552164*^9, 3.970138956698485*^9}, {
   3.9701390539095163`*^9, 3.970139057315975*^9}, {3.973953417520108*^9, 
   3.973953417679358*^9}, 3.978517468722765*^9, {3.978519612596546*^9, 
   3.97851961383143*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"c19fb5a2-9107-416b-803e-c7563d611fd7"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["c", "_"], "T1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "391dc146-4559-4fef-acb9-efb3acfe08b4"],
 "result:"
}], "Text",
 CellChangeTimes->{{3.978646702932516*^9, 
  3.978646706805458*^9}},ExpressionUUID->"2ad8a508-15dd-463b-b197-\
1c3803b2e519"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CT1", "=", 
  RowBox[{"CT1A", "+", "CT1c", "+", "CT1J"}]}]], "Input",
 CellChangeTimes->{{3.970139061117745*^9, 3.970139070968012*^9}, {
  3.9735997415642767`*^9, 3.973599745150611*^9}},
 CellLabel->
  "In[295]:=",ExpressionUUID->"4733dfa7-46f5-484d-b637-895b33df282c"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"J", "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{
      SubscriptBox["j", "3"], "(", 
      FractionBox[
       RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "r", " ", 
        RowBox[{"w", "(", "r", ")"}], " ", 
        RowBox[{
         SuperscriptBox["u", "\[Prime]",
          MultilineFunction->None], "(", "r", ")"}]}], "-", 
       RowBox[{"3", " ", "r", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{
         SuperscriptBox["w", "\[Prime]",
          MultilineFunction->None], "(", "r", ")"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{"w", "(", "r", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      OverscriptBox["\[Epsilon]", "_"], 
      RowBox[{
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["x",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["y",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["z",
          TraditionalForm]],
        TraditionalForm]}]]}], 
    RowBox[{"5", " ", "\[CapitalDelta]", " ", "r"}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"J", "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{
      SubscriptBox["j", "1"], "(", 
      FractionBox[
       RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{"w", "(", "r", ")"}], " ", 
         RowBox[{
          SuperscriptBox["u", "\[Prime]",
           MultilineFunction->None], "(", "r", ")"}]}]}], "+", 
       RowBox[{"2", " ", "r", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{
         SuperscriptBox["w", "\[Prime]",
          MultilineFunction->None], "(", "r", ")"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{"w", "(", "r", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      OverscriptBox["\[Epsilon]", "_"], 
      RowBox[{
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["x",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["y",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["z",
          TraditionalForm]],
        TraditionalForm]}]]}], 
    RowBox[{"5", " ", "\[CapitalDelta]", " ", "r"}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "3"], " ", 
      SuperscriptBox["r", "3"]}]], 
    RowBox[{"6", " ", 
     RowBox[{"A", "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{
      SubscriptBox["j", "3"], "(", 
      FractionBox[
       RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["w", "\[Prime]",
               MultilineFunction->None], "(", "r", ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SqrtBox["2"], " ", 
                RowBox[{
                 SuperscriptBox["u", "\[Prime]\[Prime]",
                  MultilineFunction->None], "(", "r", ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["w", "\[Prime]\[Prime]",
                 MultilineFunction->None], "(", "r", ")"}]}], ")"}]}], "+", 
            RowBox[{
             SqrtBox["2"], " ", 
             RowBox[{
              SuperscriptBox["u", "\[Prime]",
               MultilineFunction->None], "(", "r", ")"}], " ", 
             RowBox[{
              SuperscriptBox["w", "\[Prime]\[Prime]",
               MultilineFunction->None], "(", "r", ")"}]}]}], ")"}]}], 
         ")"}]}], "+", 
       RowBox[{
        SqrtBox["2"], " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{
               SuperscriptBox["w", 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "(", "r", ")"}]}], "-", 
             RowBox[{"2", " ", "r", " ", 
              RowBox[{
               SuperscriptBox["w", "\[Prime]\[Prime]",
                MultilineFunction->None], "(", "r", ")"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{
               SuperscriptBox["w", "\[Prime]",
                MultilineFunction->None], "(", "r", ")"}]}]}], ")"}]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"w", "(", "r", ")"}]}]}], ")"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{"w", "(", "r", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SqrtBox["2"], " ", 
           RowBox[{
            SuperscriptBox["u", "\[Prime]",
             MultilineFunction->None], "(", "r", ")"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SqrtBox["2"], " ", "r", " ", 
              RowBox[{
               SuperscriptBox["u", 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "(", "r", ")"}]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{
               SuperscriptBox["u", "\[Prime]\[Prime]",
                MultilineFunction->None], "(", "r", ")"}]}], "-", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["w", 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "(", "r", ")"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"w", "(", "r", ")"}], "2"]}]}], ")"}]}]}], "+", 
   FractionBox[
    RowBox[{"6", " ", 
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"c", "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{"w", "(", "r", ")"}], " ", 
     RowBox[{
      SubscriptBox["j", "2"], "(", 
      FractionBox[
       RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"u", "(", "r", ")"}]}], "-", 
       RowBox[{"w", "(", "r", ")"}]}], ")"}]}], 
    SuperscriptBox["\[CapitalDelta]", "2"]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.970139071848798*^9, 3.9702148057675343`*^9, 
  3.970301380871728*^9, 3.970562506956892*^9, 3.970734616425041*^9, 
  3.97091419169343*^9, 3.971202275659212*^9, 3.9713488389231787`*^9, 
  3.971865693516858*^9, 3.971959052987216*^9, 3.9730129532077827`*^9, 
  3.973076551471751*^9, 3.973330226254158*^9, 3.973462139123839*^9, 
  3.9736107756195173`*^9, 3.9736846419597797`*^9, 3.973953645160308*^9, 
  3.974131919111083*^9, 3.974193356155624*^9, 3.974282908948991*^9, 
  3.974371624858941*^9, 3.978518909438427*^9, 3.9785196296681347`*^9, 
  3.9785424832666807`*^9, 3.978542559432392*^9, 3.978542651936817*^9, 
  3.97860526132126*^9, 3.978689616136038*^9, 3.978987547316272*^9, 
  3.9790402656567507`*^9},
 CellLabel->
  "Out[295]=",ExpressionUUID->"40fbc6d0-f336-4e71-b6dd-1b16135c9f04"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["c", "_"], "T2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c756fd5e-d753-4a33-81bb-2796a79833ab"],
 "result:"
}], "Text",
 CellChangeTimes->{{3.9786467154862137`*^9, 
  3.9786467176668663`*^9}},ExpressionUUID->"dc287618-c806-47c6-8f0c-\
499c8839fa69"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CT2", "=", 
  RowBox[{"CT2A", "+", "CT2J"}]}]], "Input",
 CellChangeTimes->{
  3.9694557036989183`*^9, {3.970139083819976*^9, 3.970139095361207*^9}, {
   3.973599760497142*^9, 3.9735997627396717`*^9}},
 CellLabel->
  "In[296]:=",ExpressionUUID->"fbee13ba-749f-4aa1-be33-4768291a9c6f"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", "\[CapitalDelta]", " ", 
     RowBox[{"J", "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{
      SubscriptBox["j", "3"], "(", 
      FractionBox[
       RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "r", " ", 
        RowBox[{"w", "(", "r", ")"}], " ", 
        RowBox[{
         SuperscriptBox["u", "\[Prime]",
          MultilineFunction->None], "(", "r", ")"}]}], "-", 
       RowBox[{"3", " ", "r", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{
         SuperscriptBox["w", "\[Prime]",
          MultilineFunction->None], "(", "r", ")"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{"w", "(", "r", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      OverscriptBox["\[Epsilon]", "_"], 
      RowBox[{
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["x",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["y",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["z",
          TraditionalForm]],
        TraditionalForm]}]]}], 
    RowBox[{"20", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["m", "2"], " ", "r"}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "\[CapitalDelta]", " ", 
     RowBox[{"J", "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{
      SubscriptBox["j", "1"], "(", 
      FractionBox[
       RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{"w", "(", "r", ")"}], " ", 
         RowBox[{
          SuperscriptBox["u", "\[Prime]",
           MultilineFunction->None], "(", "r", ")"}]}]}], "+", 
       RowBox[{"2", " ", "r", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{
         SuperscriptBox["w", "\[Prime]",
          MultilineFunction->None], "(", "r", ")"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{"w", "(", "r", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      OverscriptBox["\[Epsilon]", "_"], 
      RowBox[{
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["x",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["y",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["z",
          TraditionalForm]],
        TraditionalForm]}]]}], 
    RowBox[{"20", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["m", "2"], " ", "r"}]], "-", 
   FractionBox[
    RowBox[{"6", " ", 
     RowBox[{"A", "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{
      SubscriptBox["j", "2"], "(", 
      FractionBox[
       RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"10", " ", 
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["w", "\[Prime]",
              MultilineFunction->None], "(", "r", ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["2"], " ", 
               RowBox[{
                SuperscriptBox["u", "\[Prime]\[Prime]",
                 MultilineFunction->None], "(", "r", ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["w", "\[Prime]\[Prime]",
                MultilineFunction->None], "(", "r", ")"}]}], ")"}]}], "+", 
           RowBox[{
            SqrtBox["2"], " ", 
            RowBox[{
             SuperscriptBox["u", "\[Prime]",
              MultilineFunction->None], "(", "r", ")"}], " ", 
            RowBox[{
             SuperscriptBox["w", "\[Prime]\[Prime]",
              MultilineFunction->None], "(", "r", ")"}]}]}], ")"}]}]}], "-", 
       RowBox[{"120", " ", 
        SuperscriptBox[
         RowBox[{"w", "(", "r", ")"}], "2"]}]}], ")"}]}], 
    RowBox[{"5", " ", 
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["r", "4"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"5", " ", 
      SuperscriptBox["\[CapitalDelta]", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["r", "4"]}]], 
    RowBox[{"6", " ", 
     RowBox[{"A", "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{
      SubscriptBox["j", "3"], "(", 
      FractionBox[
       RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"w", "(", "r", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SqrtBox["2"], " ", 
           RowBox[{
            SuperscriptBox["u", "\[Prime]",
             MultilineFunction->None], "(", "r", ")"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SqrtBox["2"], " ", "r", " ", 
              RowBox[{
               SuperscriptBox["u", 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "(", "r", ")"}]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              RowBox[{
               SuperscriptBox["u", "\[Prime]\[Prime]",
                MultilineFunction->None], "(", "r", ")"}]}], "-", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["w", 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "(", "r", ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SqrtBox["2"], " ", "\[CapitalDelta]", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["w", 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "(", "r", ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["w", "\[Prime]\[Prime]",
                MultilineFunction->None], "(", "r", ")"}]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{
            SuperscriptBox["w", "\[Prime]",
             MultilineFunction->None], "(", "r", ")"}]}]}], ")"}]}], "+", 
       RowBox[{"24", " ", 
        SqrtBox["2"], " ", "\[CapitalDelta]", " ", "r", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{"w", "(", "r", ")"}]}]}], ")"}]}]}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"5", " ", 
      SuperscriptBox["\[CapitalDelta]", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["r", "4"]}]], 
    RowBox[{"6", " ", 
     RowBox[{"A", "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{
      SubscriptBox["j", "1"], "(", 
      FractionBox[
       RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"w", "(", "r", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SqrtBox["2"], " ", 
           RowBox[{
            SuperscriptBox["u", "\[Prime]",
             MultilineFunction->None], "(", "r", ")"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SqrtBox["2"], " ", "r", " ", 
              RowBox[{
               SuperscriptBox["u", 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "(", "r", ")"}]}], "-", 
             RowBox[{"3", " ", 
              SqrtBox["2"], " ", 
              RowBox[{
               SuperscriptBox["u", "\[Prime]\[Prime]",
                MultilineFunction->None], "(", "r", ")"}]}], "-", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["w", 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "(", "r", ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SqrtBox["2"], " ", "\[CapitalDelta]", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["w", 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "(", "r", ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{
               SuperscriptBox["w", "\[Prime]\[Prime]",
                MultilineFunction->None], "(", "r", ")"}]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{
            SuperscriptBox["w", "\[Prime]",
             MultilineFunction->None], "(", "r", ")"}]}]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        SqrtBox["2"], " ", "\[CapitalDelta]", " ", "r", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{"w", "(", "r", ")"}]}]}], ")"}]}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.9701390964205303`*^9, 3.9702148058223867`*^9, 
  3.970301380903242*^9, 3.970562507001944*^9, 3.970734616459578*^9, 
  3.970914191729381*^9, 3.971202275715723*^9, 3.9713488389618998`*^9, 
  3.9718656935563517`*^9, 3.971959053023615*^9, 3.9730129532407207`*^9, 
  3.9730765515361347`*^9, 3.973330226284072*^9, 3.973462139153564*^9, 
  3.9736107756600924`*^9, 3.973684642003498*^9, 3.9739536452086077`*^9, 
  3.974131919181048*^9, 3.9741933561975*^9, 3.9742829089925203`*^9, 
  3.9743716249284554`*^9, 3.978518909484907*^9, 3.978542658888667*^9, 
  3.978605261360011*^9, 3.978689616164938*^9, 3.978987547351108*^9, 
  3.9790402657169743`*^9},
 CellLabel->
  "Out[296]=",ExpressionUUID->"7ecb4e0c-9627-4610-8755-1f54085d0d84"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["J form factor", "Subsection",
 CellChangeTimes->{{3.969456920971199*^9, 
  3.969456923195478*^9}},ExpressionUUID->"cad2f70b-a898-4e60-b1f1-\
23d5e96e4d48"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"Contract", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       SubscriptBox["T", "V"], "[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], 
     RowBox[{"CV", "[", 
      RowBox[{
       SubscriptBox["e", "y"], ",", "i"}], "]"}], 
     RowBox[{"CV", "[", 
      RowBox[{
       SubscriptBox["e", "y"], ",", "j"}], "]"}]}], "]"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["M", "d"], "->", 
    RowBox[{"2", "*", "m"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9694571091778507`*^9, 3.969457118664699*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"23255bbe-03c3-47b5-b8b1-1c553590a9c0"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"J", "(", 
     SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["P",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            StyleBox["e",
             StripOnInput->False,
             FontWeight->Bold],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["y",
         TraditionalForm]],
       TraditionalForm]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["\[CapitalDelta]",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            StyleBox["e",
             StripOnInput->False,
             FontWeight->Bold],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["x",
         TraditionalForm]],
       TraditionalForm]}], ")"}]}], 
   RowBox[{"2", " ", "m"}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.969457059445676*^9, 3.969457124181847*^9, 
  3.969529288991809*^9, 3.970041568942932*^9, 3.970132703503749*^9, 
  3.9701341025080233`*^9, 3.970214805977689*^9, 3.970301380988192*^9, 
  3.970562507107256*^9, 3.970734616537838*^9, 3.970914191818776*^9, 
  3.97120227584663*^9, 3.971348839049686*^9, 3.9718656936509247`*^9, 
  3.9719590531076717`*^9, 3.973012953321569*^9, 3.97307655166999*^9, 
  3.9733302263564987`*^9, 3.973462139226997*^9, 3.973610775738065*^9, 
  3.973684642084483*^9, 3.973953645302307*^9, 3.974131919315589*^9, 
  3.974193356278563*^9, 3.974282909072166*^9, 3.974371625069796*^9, 
  3.978518909591058*^9, 3.978605261460248*^9, 3.978689616275148*^9, 
  3.978987547459857*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"75f6bd8d-f6f2-45e2-98ce-b388cee1c288"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "N"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "34c0970f-3cae-40fd-b5bf-7bd48e8ce08d"],
 " contribution "
}], "Text",
 CellChangeTimes->{{3.969457064222156*^9, 
  3.969457074353422*^9}},ExpressionUUID->"a2b4147f-fdff-4090-8e45-\
5bc909bb0951"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"JAS", "=", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Avector", "[", 
     RowBox[{"\"\<y\>\"", ",", "\"\<y\>\""}], "]"}], "]"}], "/.", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "*", 
       SubscriptBox["\[Phi]", "\[CapitalDelta]"]}]], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", "*", "\[ImaginaryI]", "*", 
         SubscriptBox["\[Phi]", "\[CapitalDelta]"]}]]}], ")"}]}], "->", 
    RowBox[{"2", "*", 
     RowBox[{"Cos", "[", 
      SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.969457079443935*^9, 3.969457097495439*^9}, {
  3.970139764463831*^9, 3.970139787978079*^9}, {3.970139836342634*^9, 
  3.9701398403216677`*^9}, {3.9701399500437603`*^9, 3.97013995130798*^9}, {
  3.970140108152066*^9, 3.970140111376857*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"03bcb051-35b6-48e8-98f0-c6937827b1b9"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"9", " ", "\[ImaginaryI]", " ", 
    RowBox[{"A", "(", 
     SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"w", "(", "r", ")"}], "2"], " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["P",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["\<\"y\"\>",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]],
     TraditionalForm], " ", 
    RowBox[{"sin", "(", 
     SubscriptBox["\[Theta]", "\[CapitalDelta]"], ")"}], " ", 
    RowBox[{"cos", "(", 
     SubscriptBox["\[Phi]", "\[CapitalDelta]"], ")"}], " ", 
    RowBox[{
     SubscriptBox["j", "1"], "(", 
     FractionBox[
      RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}]}], 
   RowBox[{"4", " ", "m", " ", 
    SuperscriptBox["r", "3"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.969457124061455*^9, 3.969529311833961*^9, 
  3.970041591526832*^9, 3.97013272504414*^9, 3.970134125061059*^9, 
  3.9701398643367567`*^9, 3.970139975496323*^9, 3.9701401333099003`*^9, 
  3.970214806016584*^9, 3.9702151368770237`*^9, 3.97030142039532*^9, 
  3.970562556265869*^9, 3.970734638226379*^9, 3.970914213503503*^9, 
  3.971202310396638*^9, 3.971348864024542*^9, 3.971865717555902*^9, 
  3.9719590798889713`*^9, 3.973012976675479*^9, 3.9730765874044743`*^9, 
  3.973330264511742*^9, 3.973462176260249*^9, 3.973610815303834*^9, 
  3.973684665147923*^9, 3.973953669452084*^9, 3.974131955201527*^9, 
  3.9741933792299843`*^9, 3.9742829315264482`*^9, 3.9743716540497723`*^9, 
  3.9785189337176657`*^9, 3.978605283840102*^9, 3.9786896396658373`*^9, 
  3.978987572911202*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"74249b6a-c22e-4917-8666-8e3881c76765"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"JA", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"JAS", "*", 
      FractionBox[
       RowBox[{"2", "*", 
        SuperscriptBox["r", "2"], "*", "m"}], 
       RowBox[{"\[ImaginaryI]", "*", "\[CapitalDelta]", "*", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}]}]]}], ",", 
     RowBox[{"CV", "[", 
      RowBox[{"P", ",", "\"\<y\>\""}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.970140115556032*^9, 3.9701402144980803`*^9}, 
   3.978517482958334*^9, {3.9785196593789597`*^9, 3.978519660191181*^9}},
 CellLabel->
  "In[212]:=",ExpressionUUID->"cc5a20c7-95dc-4fe7-8ec9-a5b71367ad25"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["J", "N"], TraditionalForm]],ExpressionUUID->
  "ec82f4ac-248b-4e3f-869a-bab4a585ce4b"],
 " contribution"
}], "Text",
 CellChangeTimes->{{3.96945717290856*^9, 
  3.9694571811895638`*^9}},ExpressionUUID->"afd3fa98-7414-4622-8ba3-\
8de59b97f582"],

Cell[BoxData[
 RowBox[{
  RowBox[{"JJs", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"Jvector", "[", 
      RowBox[{"\"\<y\>\"", ",", "\"\<y\>\""}], "]"}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "*", 
        SubscriptBox["\[Phi]", "\[CapitalDelta]"]}]], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", "*", "\[ImaginaryI]", "*", 
          SubscriptBox["\[Phi]", "\[CapitalDelta]"]}]]}], ")"}]}], "->", 
     RowBox[{"2", "*", 
      RowBox[{"Cos", "[", 
       SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.969457295439177*^9, 3.969457299123665*^9}, {
   3.969457345414277*^9, 3.969457350993684*^9}, {3.970139742637664*^9, 
   3.970139754552765*^9}, 3.970140254029677*^9, {3.9701406852339087`*^9, 
   3.970140708935442*^9}, 3.978517485636935*^9},
 CellLabel->
  "In[297]:=",ExpressionUUID->"e2496424-64d6-461a-bd6f-ecad8ee4434f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"JJ", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"JJs", "*", 
        FractionBox[
         RowBox[{"2", "*", 
          SuperscriptBox["r", "2"], "*", "m"}], 
         RowBox[{"\[ImaginaryI]", "*", "\[CapitalDelta]", "*", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}]}]]}], ",", 
       RowBox[{"CV", "[", 
        RowBox[{"P", ",", "\"\<y\>\""}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["j", "0"], "[", 
        FractionBox[
         RowBox[{"\[CapitalDelta]", "*", "r"}], "2"], "]"}], ",", 
       RowBox[{
        SubscriptBox["j", "2"], "[", 
        FractionBox[
         RowBox[{"\[CapitalDelta]", "*", "r"}], "2"], "]"}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.969457400489792*^9, 3.969457435785038*^9}, {
   3.970140308809092*^9, 3.970140315236068*^9}, {3.970140717250454*^9, 
   3.970140721087018*^9}, {3.970140792289688*^9, 3.970140792462718*^9}, 
   3.978517489185938*^9, {3.978519665886815*^9, 3.97851966659027*^9}},
 CellLabel->
  "In[298]:=",ExpressionUUID->"ae07da8f-f46b-48ce-b0a5-3c4ef7562de5"],

Cell["Integrand for J form factor", "Text",
 CellChangeTimes->{{3.9785158556511793`*^9, 
  3.978515871186479*^9}},ExpressionUUID->"3606b59c-52eb-4705-8606-\
e7d14d59e71e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Jc", "=", 
  RowBox[{"JJ", "+", "JA"}]}]], "Input",
 CellChangeTimes->{{3.970141029706596*^9, 3.97014104234901*^9}},
 CellLabel->
  "In[299]:=",ExpressionUUID->"05f62c54-57f7-4e5e-962e-760b3b479ff6"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"J", "(", 
     SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
    RowBox[{
     SubscriptBox["j", "0"], "(", 
     FractionBox[
      RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"u", "(", "r", ")"}], "2"]}], "-", 
      SuperscriptBox[
       RowBox[{"w", "(", "r", ")"}], "2"]}], ")"}], " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            StyleBox["e",
             StripOnInput->False,
             FontWeight->Bold],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["x",
         TraditionalForm]],
       TraditionalForm], 
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            StyleBox["e",
             StripOnInput->False,
             FontWeight->Bold],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["y",
         TraditionalForm]],
       TraditionalForm], 
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            StyleBox["e",
             StripOnInput->False,
             FontWeight->Bold],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["z",
         TraditionalForm]],
       TraditionalForm]}]]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"J", "(", 
     SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
    RowBox[{
     SubscriptBox["j", "2"], "(", 
     FractionBox[
      RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"u", "(", "r", ")"}], " ", 
       RowBox[{"w", "(", "r", ")"}]}], "+", 
      SuperscriptBox[
       RowBox[{"w", "(", "r", ")"}], "2"]}], ")"}], " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            StyleBox["e",
             StripOnInput->False,
             FontWeight->Bold],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["x",
         TraditionalForm]],
       TraditionalForm], 
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            StyleBox["e",
             StripOnInput->False,
             FontWeight->Bold],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["y",
         TraditionalForm]],
       TraditionalForm], 
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            StyleBox["e",
             StripOnInput->False,
             FontWeight->Bold],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["z",
         TraditionalForm]],
       TraditionalForm]}]]}], "+", 
   FractionBox[
    RowBox[{"9", " ", 
     RowBox[{"A", "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"w", "(", "r", ")"}], "2"], " ", 
     RowBox[{
      SubscriptBox["j", "1"], "(", 
      FractionBox[
       RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}]}], 
    RowBox[{"2", " ", "\[CapitalDelta]", " ", "r"}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.970141043569612*^9, 3.9702148514719877`*^9, 
  3.9703014734503117`*^9, 3.9705626214336853`*^9, 3.970734668763465*^9, 
  3.970914241186636*^9, 3.971202354233737*^9, 3.97134889527664*^9, 
  3.9718657466176033`*^9, 3.971959113328217*^9, 3.973013005978759*^9, 
  3.973076632184506*^9, 3.973330315117982*^9, 3.973462225936446*^9, 
  3.973610868318576*^9, 3.973684694379409*^9, 3.973953699468198*^9, 
  3.9741320010260353`*^9, 3.974193408661262*^9, 3.9742829602538633`*^9, 
  3.974371685745537*^9, 3.9785189646385098`*^9, 3.978519670774822*^9, 
  3.978605312477268*^9, 3.978689657786605*^9, 3.9789875929745913`*^9, 
  3.979040295917593*^9},
 CellLabel->
  "Out[299]=",ExpressionUUID->"48d80810-fcac-468b-ac82-2adcf03d9753"]
}, Open  ]],

Cell[CellGroupData[{

Cell["S form factor", "Subsubsection",
 CellChangeTimes->{{3.969457599243926*^9, 
  3.969457602847116*^9}},ExpressionUUID->"771dce6a-56e7-4203-baff-\
f5ae29439b25"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         SubscriptBox["T", "V"], "[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], 
       RowBox[{"CV", "[", 
        RowBox[{
         SubscriptBox["e", "x"], ",", "i"}], "]"}], 
       RowBox[{"CV", "[", 
        RowBox[{
         SubscriptBox["e", "z"], ",", "j"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{
        SubscriptBox["T", "V"], "[", 
        RowBox[{"i", ",", "j"}], "]"}], 
       RowBox[{"CV", "[", 
        RowBox[{
         SubscriptBox["e", "x"], ",", "j"}], "]"}], 
       RowBox[{"CV", "[", 
        RowBox[{
         SubscriptBox["e", "z"], ",", "i"}], "]"}]}]}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["M", "d"], "->", 
     RowBox[{"2", "*", "m"}]}], "}"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.969455553025878*^9, 3.9694555559102488`*^9}, {
  3.969457218692222*^9, 3.969457223666307*^9}, {3.969457607762232*^9, 
  3.969457615953676*^9}, {3.969457786132786*^9, 3.969457796498096*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"82c0f44f-49b8-485c-a2f0-48cbc5d4c1f0"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"384", " ", 
      SuperscriptBox["m", "3"]}]], 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox[
           FormBox[
            OverscriptBox[
             FormBox[
              StyleBox[
               StyleBox["e",
                StripOnInput->False,
                FontWeight->Bold],
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["y",
            TraditionalForm]],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["a",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox[
           FormBox[
            OverscriptBox[
             FormBox[
              StyleBox[
               StyleBox["e",
                StripOnInput->False,
                FontWeight->Bold],
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["x",
            TraditionalForm]],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["b",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox[
           FormBox[
            OverscriptBox[
             FormBox[
              StyleBox[
               StyleBox["e",
                StripOnInput->False,
                FontWeight->Bold],
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["x",
            TraditionalForm]],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["a",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox[
           FormBox[
            OverscriptBox[
             FormBox[
              StyleBox[
               StyleBox["e",
                StripOnInput->False,
                FontWeight->Bold],
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["y",
            TraditionalForm]],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["b",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox[
           FormBox[
            OverscriptBox[
             FormBox[
              StyleBox[
               StyleBox["e",
                StripOnInput->False,
                FontWeight->Bold],
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["z",
            TraditionalForm]],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["i",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox[
           FormBox[
            OverscriptBox[
             FormBox[
              StyleBox[
               StyleBox["e",
                StripOnInput->False,
                FontWeight->Bold],
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["x",
            TraditionalForm]],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["j",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          SubscriptBox[
           FormBox[
            OverscriptBox[
             FormBox[
              StyleBox[
               StyleBox["e",
                StripOnInput->False,
                FontWeight->Bold],
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["x",
            TraditionalForm]],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["i",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox[
           FormBox[
            OverscriptBox[
             FormBox[
              StyleBox[
               StyleBox["e",
                StripOnInput->False,
                FontWeight->Bold],
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["z",
            TraditionalForm]],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["j",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox[
             StyleBox[
              OverscriptBox["\[CapitalDelta]", "^"],
              StripOnInput->False,
              FontWeight->Bold],
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["a",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                StyleBox[
                 OverscriptBox["\[CapitalDelta]", "^"],
                 StripOnInput->False,
                 FontWeight->Bold],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox[
               StyleBox["b",
                StripOnInput->False,
                FontWeight->Bold],
               TraditionalForm],
              TraditionalForm]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    StyleBox["P",
                    StripOnInput->False,
                    FontWeight->Bold],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox[
                   StyleBox["i",
                    StripOnInput->False,
                    FontWeight->Bold],
                   TraditionalForm],
                  TraditionalForm]], " ", 
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox[
                    StyleBox["P",
                    StripOnInput->False,
                    FontWeight->Bold],
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox[
                  FormBox[
                   StyleBox["j",
                    StripOnInput->False,
                    FontWeight->Bold],
                   TraditionalForm],
                  TraditionalForm]], " ", 
                RowBox[{
                 SubscriptBox["A", "T"], "(", 
                 SuperscriptBox["\[CapitalDelta]", "2"], ")"}]}]}], "+", 
              RowBox[{
               SuperscriptBox[
                OverscriptBox["\[Delta]", "_"], 
                RowBox[{
                 FormBox[
                  FormBox[
                   StyleBox["i",
                    StripOnInput->False,
                    FontWeight->Bold],
                   TraditionalForm],
                  TraditionalForm], 
                 FormBox[
                  FormBox[
                   StyleBox["j",
                    StripOnInput->False,
                    FontWeight->Bold],
                   TraditionalForm],
                  TraditionalForm]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox[
                    OverscriptBox["c", "_"], "T1"], "(", 
                    SuperscriptBox["\[CapitalDelta]", "2"], ")"}], "-", 
                    RowBox[{
                    SubscriptBox["D", "T2"], "(", 
                    SuperscriptBox["\[CapitalDelta]", "2"], ")"}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  SuperscriptBox["\[CapitalDelta]", "2"], " ", 
                  RowBox[{
                   SubscriptBox["D", "T1"], "(", 
                   SuperscriptBox["\[CapitalDelta]", "2"], ")"}]}]}], ")"}]}],
               "-", 
              RowBox[{
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   StyleBox["\[CapitalDelta]",
                    StripOnInput->False,
                    FontWeight->Bold],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox[
                  StyleBox["i",
                   StripOnInput->False,
                   FontWeight->Bold],
                  TraditionalForm],
                 TraditionalForm]], " ", 
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox[
                   StyleBox["\[CapitalDelta]",
                    StripOnInput->False,
                    FontWeight->Bold],
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox[
                 FormBox[
                  StyleBox["j",
                   StripOnInput->False,
                   FontWeight->Bold],
                  TraditionalForm],
                 TraditionalForm]], " ", 
               RowBox[{
                SubscriptBox["D", "T1"], "(", 
                SuperscriptBox["\[CapitalDelta]", "2"], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                StyleBox[
                 OverscriptBox["\[CapitalDelta]", "^"],
                 StripOnInput->False,
                 FontWeight->Bold],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox[
               StyleBox["j",
                StripOnInput->False,
                FontWeight->Bold],
               TraditionalForm],
              TraditionalForm]], " ", 
            SuperscriptBox[
             OverscriptBox["\[Delta]", "_"], 
             RowBox[{
              FormBox[
               FormBox[
                StyleBox["b",
                 StripOnInput->False,
                 FontWeight->Bold],
                TraditionalForm],
               TraditionalForm], 
              FormBox[
               FormBox[
                StyleBox["i",
                 StripOnInput->False,
                 FontWeight->Bold],
                TraditionalForm],
               TraditionalForm]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["D", "T2"], "(", 
               SuperscriptBox["\[CapitalDelta]", "2"], ")"}], "-", 
              RowBox[{
               OverscriptBox["s", "_"], "(", 
               SuperscriptBox["\[CapitalDelta]", "2"], ")"}]}], ")"}]}], "+", 
           
           RowBox[{"8", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox[
                StyleBox[
                 OverscriptBox["\[CapitalDelta]", "^"],
                 StripOnInput->False,
                 FontWeight->Bold],
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox[
               StyleBox["i",
                StripOnInput->False,
                FontWeight->Bold],
               TraditionalForm],
              TraditionalForm]], " ", 
            SuperscriptBox[
             OverscriptBox["\[Delta]", "_"], 
             RowBox[{
              FormBox[
               FormBox[
                StyleBox["b",
                 StripOnInput->False,
                 FontWeight->Bold],
                TraditionalForm],
               TraditionalForm], 
              FormBox[
               FormBox[
                StyleBox["j",
                 StripOnInput->False,
                 FontWeight->Bold],
                TraditionalForm],
               TraditionalForm]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               OverscriptBox["s", "_"], "(", 
               SuperscriptBox["\[CapitalDelta]", "2"], ")"}], "+", 
              RowBox[{
               SubscriptBox["D", "T2"], "(", 
               SuperscriptBox["\[CapitalDelta]", "2"], ")"}]}], ")"}]}]}], 
          ")"}]}]}], "+", 
       RowBox[{"96", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox["P",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["i",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox["P",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["j",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]], " ", 
        RowBox[{
         SubscriptBox["A", "U"], "(", 
         SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["a",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["b",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[CapitalDelta]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox["P",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["i",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox["P",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["j",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]], " ", 
        RowBox[{
         SubscriptBox["A", "T"], "(", 
         SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["a",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["b",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["a",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["j",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            OverscriptBox["\[Delta]", "_"], 
            RowBox[{
             FormBox[
              FormBox[
               StyleBox["b",
                StripOnInput->False,
                FontWeight->Bold],
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox[
               StyleBox["i",
                StripOnInput->False,
                FontWeight->Bold],
               TraditionalForm],
              TraditionalForm]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["c", "_"], "T2"], "(", 
               SuperscriptBox["\[CapitalDelta]", "2"], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[CapitalDelta]", "2"], " ", 
              RowBox[{
               SubscriptBox["D", "T2"], "(", 
               SuperscriptBox["\[CapitalDelta]", "2"], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{
           SuperscriptBox["\[CapitalDelta]", "2"], " ", 
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               StyleBox[
                OverscriptBox["\[CapitalDelta]", "^"],
                StripOnInput->False,
                FontWeight->Bold],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox[
              StyleBox["b",
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm],
             TraditionalForm]], " ", 
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox[
               StyleBox[
                OverscriptBox["\[CapitalDelta]", "^"],
                StripOnInput->False,
                FontWeight->Bold],
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox[
             FormBox[
              StyleBox["i",
               StripOnInput->False,
               FontWeight->Bold],
              TraditionalForm],
             TraditionalForm]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              OverscriptBox["s", "_"], "(", 
              SuperscriptBox["\[CapitalDelta]", "2"], ")"}], "+", 
             RowBox[{
              SubscriptBox["D", "T2"], "(", 
              SuperscriptBox["\[CapitalDelta]", "2"], ")"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"192", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["a",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["i",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]], " ", 
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["b",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["j",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]], " ", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["c", "_"], "T2"], "(", 
         SuperscriptBox["\[CapitalDelta]", "2"], ")"}]}], "-", 
       RowBox[{"128", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["a",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["b",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]], " ", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["c", "_"], "T2"], "(", 
         SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["i",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["j",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]]}], "-", 
       RowBox[{"384", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["a",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["b",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]], " ", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["c", "_"], "U"], "(", 
         SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["i",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["j",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["a",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["b",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]], " ", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["c", "_"], "T1"], "(", 
         SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["i",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["j",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{
         SubscriptBox["D", "T2"], "(", 
         SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["a",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["i",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]], " ", 
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["b",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["j",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{
         SubscriptBox["D", "T2"], "(", 
         SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["a",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["b",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]], " ", 
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["i",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["j",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             OverscriptBox["\[CapitalDelta]", "^"],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["b",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             OverscriptBox["\[CapitalDelta]", "^"],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["j",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]], " ", 
        RowBox[{
         SubscriptBox["D", "T2"], "(", 
         SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["a",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["i",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             OverscriptBox["\[CapitalDelta]", "^"],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["i",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             OverscriptBox["\[CapitalDelta]", "^"],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["j",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]], " ", 
        RowBox[{
         SubscriptBox["D", "T2"], "(", 
         SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["a",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["b",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{
         SubscriptBox["D", "U"], "(", 
         SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["a",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["b",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]], " ", 
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["i",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["j",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox["\[CapitalDelta]",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["i",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox["\[CapitalDelta]",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["j",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]], " ", 
        RowBox[{
         SubscriptBox["D", "U"], "(", 
         SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["a",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["b",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]]}], "-", 
       RowBox[{
        SuperscriptBox["\[CapitalDelta]", "2"], " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox["\[CapitalDelta]",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["i",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox["\[CapitalDelta]",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["j",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]], " ", 
        RowBox[{
         SubscriptBox["D", "T1"], "(", 
         SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["a",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["b",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]]}], "+", 
       RowBox[{
        SuperscriptBox["\[CapitalDelta]", "4"], " ", 
        RowBox[{
         SubscriptBox["D", "T1"], "(", 
         SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["a",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["b",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]], " ", 
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["i",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["j",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             OverscriptBox["\[CapitalDelta]", "^"],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["b",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             OverscriptBox["\[CapitalDelta]", "^"],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["j",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]], " ", 
        RowBox[{
         OverscriptBox["s", "_"], "(", 
         SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["a",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["i",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]]}], "+", 
       RowBox[{"192", " ", 
        SuperscriptBox["m", "3"], " ", 
        RowBox[{"S", "(", 
         SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
        RowBox[{
         SubscriptBox["J", "A"], "(", 
         RowBox[{"a", ",", "b", ",", "i", ",", "j"}], ")"}]}], "+", 
       RowBox[{"192", " ", 
        SuperscriptBox["m", "3"], " ", 
        RowBox[{"J", "(", 
         SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
        RowBox[{
         SubscriptBox["J", "S"], "(", 
         RowBox[{"a", ",", "b", ",", "i", ",", "j"}], ")"}]}]}], ")"}]}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.969457608937045*^9, 3.96945779726729*^9, 
  3.969529342173895*^9, 3.970041622967704*^9, 3.970132752288927*^9, 
  3.970134153985026*^9, 3.970214851766865*^9, 3.970301473630381*^9, 
  3.970562621645398*^9, 3.9707346689514503`*^9, 3.970914241386586*^9, 
  3.971202354543008*^9, 3.9713488954685297`*^9, 3.971865746812664*^9, 
  3.9719591135558863`*^9, 3.9730130061600447`*^9, 3.973076632475753*^9, 
  3.973330315296687*^9, 3.973462226114872*^9, 3.973610868501307*^9, 
  3.973684694566225*^9, 3.973953699663409*^9, 3.974132001326769*^9, 
  3.974193408856773*^9, 3.974282960437035*^9, 3.974371685943379*^9, 
  3.9785189648868723`*^9, 3.978605312723495*^9, 3.9786896580098457`*^9, 
  3.978987593262044*^9, 3.979040296169305*^9, 3.980589193650611*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"d14c433a-4ce8-48ca-8355-79e3ad4697cd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ss", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Svector", "[", 
       RowBox[{"\"\<x\>\"", ",", "\"\<z\>\""}], "]"}], "-", 
      RowBox[{"Svector", "[", 
       RowBox[{"\"\<z\>\"", ",", "\"\<x\>\""}], "]"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "*", 
        SubscriptBox["\[Phi]", "\[CapitalDelta]"]}]], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", "*", "\[ImaginaryI]", "*", 
          SubscriptBox["\[Phi]", "\[CapitalDelta]"]}]]}], ")"}]}], "->", 
     RowBox[{"2", "*", "\[ImaginaryI]", "*", 
      RowBox[{"Sin", "[", 
       SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9694576268740997`*^9, 3.969457669059824*^9}, {
   3.970141061072117*^9, 3.970141066633531*^9}, {3.9701411038754387`*^9, 
   3.970141108420426*^9}, {3.970141602480969*^9, 3.970141604014132*^9}, 
   3.978517495381866*^9},
 CellLabel->
  "In[301]:=",ExpressionUUID->"dfb91925-960c-449e-bb3f-ababb7ff563f"],

Cell["Integrand for S form factor:", "Text",
 CellChangeTimes->{{3.9785160225354767`*^9, 
  3.9785160307670107`*^9}},ExpressionUUID->"2f7bf0bc-51d2-4cd2-8e9b-\
2d75fb739dbd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sc", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Ss", "*", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["r", "2"]}], "*", "m", "*", "2"}], 
        RowBox[{"\[ImaginaryI]", "*", "\[CapitalDelta]", "*", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}]}]]}], ",", 
      RowBox[{"CV", "[", 
       RowBox[{"P", ",", "\"\<z\>\""}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["j", "0"], "[", 
       FractionBox[
        RowBox[{"\[CapitalDelta]", "*", "r"}], "2"], "]"}], ",", 
      RowBox[{
       SubscriptBox["j", "2"], "[", 
       FractionBox[
        RowBox[{"\[CapitalDelta]", "*", "r"}], "2"], "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.970141585771533*^9, 3.970141656564093*^9}, {
  3.978519693602243*^9, 3.978519693812839*^9}},
 CellLabel->
  "In[302]:=",ExpressionUUID->"d4e3be7b-59b0-47ba-9195-c6dde1ae7750"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"S", "(", 
     SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
    RowBox[{
     SubscriptBox["j", "0"], "(", 
     FractionBox[
      RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"u", "(", "r", ")"}], "2"]}], "-", 
      SuperscriptBox[
       RowBox[{"w", "(", "r", ")"}], "2"]}], ")"}], " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            StyleBox["e",
             StripOnInput->False,
             FontWeight->Bold],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["x",
         TraditionalForm]],
       TraditionalForm], 
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            StyleBox["e",
             StripOnInput->False,
             FontWeight->Bold],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["y",
         TraditionalForm]],
       TraditionalForm], 
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            StyleBox["e",
             StripOnInput->False,
             FontWeight->Bold],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["z",
         TraditionalForm]],
       TraditionalForm]}]]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"S", "(", 
     SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
    RowBox[{
     SubscriptBox["j", "2"], "(", 
     FractionBox[
      RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"u", "(", "r", ")"}], " ", 
       RowBox[{"w", "(", "r", ")"}]}], "+", 
      SuperscriptBox[
       RowBox[{"w", "(", "r", ")"}], "2"]}], ")"}], " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            StyleBox["e",
             StripOnInput->False,
             FontWeight->Bold],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["x",
         TraditionalForm]],
       TraditionalForm], 
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            StyleBox["e",
             StripOnInput->False,
             FontWeight->Bold],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["y",
         TraditionalForm]],
       TraditionalForm], 
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            StyleBox["e",
             StripOnInput->False,
             FontWeight->Bold],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["z",
         TraditionalForm]],
       TraditionalForm]}]]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.970141687005623*^9, 3.9702149659647303`*^9, 
  3.970301600021*^9, 3.9705627751172256`*^9, 3.970734744334056*^9, 
  3.970914310976657*^9, 3.97120246632087*^9, 3.9713489705029*^9, 
  3.9718658176868*^9, 3.971959198863659*^9, 3.9730130837350883`*^9, 
  3.973076746138556*^9, 3.973330435592477*^9, 3.973462346173067*^9, 
  3.9736109940187197`*^9, 3.973684768066001*^9, 3.97395377457952*^9, 
  3.974132115770603*^9, 3.974193481105776*^9, 3.9742830318265867`*^9, 
  3.974371760361438*^9, 3.978519040111974*^9, 3.9785196962576437`*^9, 
  3.978605384303369*^9, 3.9786896921143227`*^9, 3.978987633893112*^9, 
  3.9790403691780577`*^9},
 CellLabel->
  "Out[302]=",ExpressionUUID->"941d6ffc-b78e-4c10-b62a-fd740b37aa85"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   OverscriptBox["s", "_"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "222a14ea-32f9-45c8-a97b-6adce8157ed3"],
 " form factor"
}], "Subsection",
 CellChangeTimes->{{3.973460304035239*^9, 3.973460324730042*^9}, {
  3.978516035917334*^9, 
  3.9785160444919*^9}},ExpressionUUID->"fc661ff5-501b-42d2-a3de-cfd2d3846095"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Contract", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["T", "T"], "[", 
       RowBox[{"i", ",", "j"}], "]"}], "-", 
      RowBox[{
       SubscriptBox["T", "T"], "[", 
       RowBox[{"j", ",", "i"}], "]"}]}], "]"}], 
    RowBox[{"CV", "[", 
     RowBox[{
      SubscriptBox["e", "z"], ",", "j"}], "]"}], 
    RowBox[{"CV", "[", 
     RowBox[{
      SubscriptBox["e", "y"], ",", "i"}], "]"}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["M", "d"], "->", 
    RowBox[{"2", "*", "m"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.973460329866664*^9, 3.9734603971960783`*^9}, 
   3.97359937683248*^9, {3.974292640851904*^9, 3.974292676373855*^9}, {
   3.978519708407103*^9, 3.978519715430612*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"5f6fed55-929c-47a4-a50f-cf87fc542ee2"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["\[CapitalDelta]", "2"], " ", 
    RowBox[{
     OverscriptBox["s", "_"], "(", 
     SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            StyleBox["e",
             StripOnInput->False,
             FontWeight->Bold],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["y",
         TraditionalForm]],
       TraditionalForm]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            StyleBox["e",
             StripOnInput->False,
             FontWeight->Bold],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["z",
         TraditionalForm]],
       TraditionalForm]}], ")"}]}], 
   RowBox[{"2", " ", "m"}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.9734623462372847`*^9, 3.973610994089538*^9, 
  3.973684768137403*^9, 3.9739537746461267`*^9, 3.974132115883657*^9, 
  3.974193481173512*^9, 3.974283031895335*^9, 3.974292677099366*^9, 
  3.9743717604359694`*^9, 3.978519040279779*^9, 3.978519716197701*^9, 
  3.97860538445751*^9, 3.978689692254559*^9, 3.978987634059987*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"9a94d9a0-ff50-4d73-b2a3-fc720220d65f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sbarSome", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Stensor", "[", 
         RowBox[{"\"\<y\>\"", ",", "\"\<z\>\""}], "]"}], "-", 
        RowBox[{"Stensor", "[", 
         RowBox[{"\"\<z\>\"", ",", "\"\<y\>\""}], "]"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "*", 
          SubscriptBox["\[Phi]", "\[CapitalDelta]"]}]], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", "*", "\[ImaginaryI]", "*", 
            SubscriptBox["\[Phi]", "\[CapitalDelta]"]}]]}], ")"}]}], "->", 
       RowBox[{"2", "*", "\[ImaginaryI]", "*", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}]}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"2", 
         SubscriptBox["\[Theta]", "\[CapitalDelta]"]}], "]"}], "->", 
       RowBox[{"2", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}]}]}], "}"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.9734606225384827`*^9, 3.973460667266581*^9}, {
   3.973599355792861*^9, 3.9735993600008173`*^9}, 3.973600759589205*^9, 
   3.9736130569835863`*^9, {3.973691351984881*^9, 3.9736913636071997`*^9}, 
   3.9785175046309433`*^9},
 CellLabel->
  "In[303]:=",ExpressionUUID->"a51bfb25-9844-434e-a6ff-f06d93c65ed1"],

Cell[TextData[{
 "Integrand for ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["s", "_"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e0ba33a0-1ccf-462f-8cbb-2ded991d2a01"]
}], "Text",
 CellChangeTimes->{{3.978516062603374*^9, 
  3.9785160678111553`*^9}},ExpressionUUID->"7d830f0f-3492-414b-abcd-\
00f9597f3536"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sb", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "sbarSome", "*", "m", "*", 
       SuperscriptBox["r", "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       SuperscriptBox["\[CapitalDelta]", "2"], "*", 
       RowBox[{"Sin", "[", 
        SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
       RowBox[{"Cos", "[", 
        SubscriptBox["\[Theta]", "\[CapitalDelta]"], "]"}], "*", 
       RowBox[{"Sin", "[", 
        SubscriptBox["\[Phi]", "\[CapitalDelta]"], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["j", "1"], "[", 
       FractionBox[
        RowBox[{"\[CapitalDelta]", "*", "r"}], "2"], "]"}], ",", 
      RowBox[{
       SubscriptBox["j", "3"], "[", 
       FractionBox[
        RowBox[{"\[CapitalDelta]", "*", "r"}], "2"], "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.973613083414459*^9, 3.973613173036762*^9}, {
  3.973613245336972*^9, 3.973613251812174*^9}, {3.9736132978909407`*^9, 
  3.973613333594401*^9}, {3.9736156067289248`*^9, 3.973615608205833*^9}, {
  3.973636937103476*^9, 3.9736369385283546`*^9}, {3.9736834472457247`*^9, 
  3.97368344734492*^9}, {3.97369014667556*^9, 3.973690165303831*^9}, {
  3.973691258449718*^9, 3.973691258995347*^9}, {3.978518733571549*^9, 
  3.978518733811743*^9}, {3.978519720834836*^9, 3.978519720940976*^9}},
 CellLabel->
  "In[304]:=",ExpressionUUID->"985608a6-1dcc-45c6-b4d8-6bc54ecadb56"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"S", "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{
      SubscriptBox["j", "3"], "(", 
      FractionBox[
       RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "r", " ", 
        RowBox[{"w", "(", "r", ")"}], " ", 
        RowBox[{
         SuperscriptBox["u", "\[Prime]",
          MultilineFunction->None], "(", "r", ")"}]}], "-", 
       RowBox[{"3", " ", "r", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{
         SuperscriptBox["w", "\[Prime]",
          MultilineFunction->None], "(", "r", ")"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{"w", "(", "r", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      OverscriptBox["\[Epsilon]", "_"], 
      RowBox[{
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["x",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["y",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["z",
          TraditionalForm]],
        TraditionalForm]}]]}], 
    RowBox[{"5", " ", "\[CapitalDelta]", " ", "r"}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"S", "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
     RowBox[{
      SubscriptBox["j", "1"], "(", 
      FractionBox[
       RowBox[{"\[CapitalDelta]", " ", "r"}], "2"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{"w", "(", "r", ")"}], " ", 
         RowBox[{
          SuperscriptBox["u", "\[Prime]",
           MultilineFunction->None], "(", "r", ")"}]}]}], "+", 
       RowBox[{"2", " ", "r", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{
         SuperscriptBox["w", "\[Prime]",
          MultilineFunction->None], "(", "r", ")"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"u", "(", "r", ")"}], " ", 
        RowBox[{"w", "(", "r", ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      OverscriptBox["\[Epsilon]", "_"], 
      RowBox[{
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["x",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["y",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             StyleBox["e",
              StripOnInput->False,
              FontWeight->Bold],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["z",
          TraditionalForm]],
        TraditionalForm]}]]}], 
    RowBox[{"5", " ", "\[CapitalDelta]", " ", "r"}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.973613229083465*^9, 3.97361325260639*^9}, {
   3.973613326357271*^9, 3.97361333435721*^9}, 3.973615612021723*^9, 
   3.973636941065061*^9, 3.97368482594289*^9, {3.973690155069462*^9, 
   3.973690166176507*^9}, 3.973691260476006*^9, 3.973691504714926*^9, 
   3.9739538905895023`*^9, 3.974132293463067*^9, 3.974193594398788*^9, 
   3.974283142392756*^9, 3.974371874340625*^9, 3.9785197250898943`*^9, 
   3.978605494187605*^9, 3.9786897440015297`*^9, 3.978987691723208*^9, 
   3.979040481202285*^9},
 CellLabel->
  "Out[304]=",ExpressionUUID->"c9bb630f-9dc2-4adb-bb08-d446d32c8ea1"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Densities", "Title",
 CellChangeTimes->{{3.969457618994335*^9, 3.969457619915718*^9}, {
   3.973082600497829*^9, 3.973082621663495*^9}, 
   3.978687715986291*^9},ExpressionUUID->"1b596cbf-ef0b-4d0a-b764-\
48a319fa3824"],

Cell["\<\

Below we start from the internal densities eq.43-47 which are written as \
fourier transforms of the EMT-FFs and their corresponding tensor structures. \
We do some calculations to get these written in terms of Bessel transforms of \
the EMT-FFs. 

We first make rules like above that we will use for evaluating the angular \
parts of these integrals. It should be noted that we first get the integrands \
and when we apply the rules we are then calculating the angular integrals\
\>", "Text",
 CellChangeTimes->{{3.978986650591832*^9, 3.978986785381662*^9}, {
  3.979961469689452*^9, 3.979961528709917*^9}, {3.9799619422960577`*^9, 
  3.979962065868375*^9}, {3.9799629898739557`*^9, 3.979963149118615*^9}, {
  3.9799633764895487`*^9, 3.979963382607587*^9}, {3.980412176204597*^9, 
  3.980412189014662*^9}},ExpressionUUID->"fae34e12-aa77-45a1-a842-\
382b726b3e4e"],

Cell[CellGroupData[{

Cell["Rules for some angular integrals", "Subsubsection",
 CellChangeTimes->{{3.979965395786585*^9, 
  3.979965404798149*^9}},ExpressionUUID->"387ee611-627a-4619-8b5a-\
5f6de92e1b37"],

Cell[TextData[{
 "The functions before for the rank 2 harmonic tensor above write it out \
explicitly, for obtaining the densities it is actually very helpful to use \
integral relations with the harmonic tensors and performing those \
integrations by a simple substitution rule like done above for integrals of \
the spherical harmonics. \n\nThis rule represents- ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Integral]", 
     RowBox[{
      SubscriptBox["d\[CapitalOmega]", "\[CapitalDelta]"], 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["Y", "2"], "kl"], "(", 
       OverscriptBox["\[CapitalDelta]", "^"], ")"}], " ", 
      SuperscriptBox["e", 
       RowBox[{
        RowBox[{"-", 
         OverscriptBox["i\[CapitalDelta]", "->"]}], " ", 
        OverscriptBox["b", "->"]}]]}]}], "=", " ", 
    RowBox[{
     RowBox[{"-", "4"}], "\[Pi]", " ", 
     RowBox[{
      SubscriptBox["j", "2"], "(", "\[CapitalDelta]b", ")"}], 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["Y", "2"], "kl"], "(", 
      OverscriptBox["b", "^"], ")"}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b1e439ea-4f78-4662-b126-023b4a3ff203"],
 "   "
}], "Text",
 CellChangeTimes->{{3.980409648591897*^9, 3.980409673844293*^9}, {
  3.980409709960565*^9, 3.980409770678125*^9}, {3.980409831310766*^9, 
  3.980409867693624*^9}, {3.980410121093173*^9, 3.980410278422473*^9}, {
  3.98041074501794*^9, 
  3.9804107670883503`*^9}},ExpressionUUID->"48e4f739-f53f-4655-a776-\
110c4034c115"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RuleHarmonic1PlaneWave", "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["Y", 
      RowBox[{"1", " "}]], "[", 
     RowBox[{"\[CapitalDelta]", ",", "k_"}], "]"}], ":>", 
    RowBox[{"(", 
     RowBox[{"\[ImaginaryI]", "*", "4", "*", "\[Pi]", "*", 
      RowBox[{
       SubscriptBox["j", "1"], "[", 
       RowBox[{"\[CapitalDelta]", "*", "b"}], "]"}], "*", 
      RowBox[{"CV", "[", 
       RowBox[{
        OverscriptBox["b", "^"], ",", "k"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RuleHarmonic2PlaneWave", "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["Y", 
      RowBox[{"2", "t", " "}]], "[", 
     RowBox[{"\[CapitalDelta]", ",", "k_", ",", "l_"}], "]"}], ":>", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "*", "\[Pi]", "*", 
      RowBox[{
       SubscriptBox["j", "2"], "[", 
       RowBox[{"\[CapitalDelta]", "*", "b"}], "]"}], "*", 
      RowBox[{
       SubscriptBox["Y", 
        RowBox[{"2", "t"}]], "[", 
       RowBox[{"b", ",", "k", ",", "l"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RuleHarmonic3PlaneWave", "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["Y", 
      RowBox[{"3", "t", " "}]], "[", 
     RowBox[{"\[CapitalDelta]", ",", "k_", ",", "l_", ",", "i_"}], "]"}], ":>", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "*", "\[Pi]", "*", "\[ImaginaryI]", "*", 
      RowBox[{
       SubscriptBox["j", "3"], "[", 
       RowBox[{"\[CapitalDelta]", "*", "b"}], "]"}], "*", 
      RowBox[{
       SubscriptBox["Y", 
        RowBox[{"3", "t"}]], "[", 
       RowBox[{"b", ",", "k", ",", "l", ",", "i"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RuleHarmonic4PlaneWave", "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["Y", 
      RowBox[{"4", "t", " "}]], "[", 
     RowBox[{"\[CapitalDelta]", ",", "k_", ",", "l_", ",", "a_", ",", "b_"}], 
     "]"}], ":>", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "*", "\[Pi]", "*", 
      RowBox[{
       SubscriptBox["j", "4"], "[", 
       RowBox[{"\[CapitalDelta]", "*", "b"}], "]"}], "*", 
      RowBox[{
       SubscriptBox["Y", 
        RowBox[{"4", "t"}]], "[", 
       RowBox[{"b", ",", "k", ",", "l", ",", "a", ",", "b"}], "]"}]}], 
     ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.980401321007779*^9, 3.980401357106255*^9}, {
   3.9804014002832527`*^9, 3.980401476181481*^9}, {3.980401621059486*^9, 
   3.980401728115937*^9}, {3.980401799116704*^9, 3.9804018116784678`*^9}, {
   3.9804106687125053`*^9, 3.980410696022379*^9}, {3.98041073430136*^9, 
   3.980410734471822*^9}, 3.980410836057775*^9, {3.980536222125599*^9, 
   3.9805362512251673`*^9}, {3.980536439529916*^9, 3.98053645142365*^9}, {
   3.98058741334972*^9, 3.98058742919309*^9}, {3.9805874628126793`*^9, 
   3.9805874754393063`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"30998e3e-3161-438a-8047-a4957a2f8df6"],

Cell[TextData[{
 "Result of angular integration of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["e", 
    RowBox[{
     RowBox[{"-", 
      OverscriptBox["i\[CapitalDelta]", "->"]}], " ", 
     OverscriptBox["b", "->"]}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1191a339-eadb-4a62-bbef-ac38ea7654e4"],
 " (useful for integrations over tensor structures that carry no angular \
dependencies)"
}], "Text",
 CellChangeTimes->{{3.980409919398191*^9, 3.980410004865068*^9}, {
  3.980410040924857*^9, 
  3.980410065925756*^9}},ExpressionUUID->"e671f6d4-cdaf-4db5-825a-\
13dd1fca3b70"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PlaneWaveAngular", ":=", 
   RowBox[{"(", 
    RowBox[{"4", "*", "\[Pi]", "*", 
     RowBox[{
      SubscriptBox["j", "0"], "[", 
      RowBox[{"\[CapitalDelta]", "*", "b"}], "]"}]}], ")"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.980402202416382*^9, 3.980402260995988*^9}, {
  3.980402344085661*^9, 3.98040234484457*^9}, {3.9804024105607653`*^9, 
  3.980402444733478*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"c1bbef79-08c8-4f37-bf21-b749c8f14c41"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.979962984314101*^9, 
  3.979962985447262*^9}},ExpressionUUID->"582f8396-2cc9-41b3-a8fb-\
2025fc287356"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mass densities", "Subsubsection",
 CellChangeTimes->{{3.9799622280257807`*^9, 
  3.9799622365628967`*^9}},ExpressionUUID->"4637d129-687e-4768-b968-\
05db2a1f7a18"],

Cell["\<\
Function being fourier transformed for mass density (needs to be contracted \
with polarization vectors)\
\>", "Text",
 CellChangeTimes->{{3.979962671498086*^9, 3.979962695256776*^9}, {
  3.979962812671033*^9, 
  3.979962820871896*^9}},ExpressionUUID->"391be671-c4ed-45ca-923b-\
67a0714b0eaa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FourierMassU1", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["M", "d"], "*", 
     RowBox[{"KD", "[", 
      RowBox[{"a", ",", "b"}], "]"}], 
     RowBox[{
      SubscriptBox["A", "U"], "[", 
      SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], ")"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "*", "\[Pi]"}], ")"}], "3"]]}], "\n", 
 RowBox[{
  RowBox[{"FourierMassT1", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SubscriptBox["Y", 
      RowBox[{"2", "t"}]], "[", 
     RowBox[{"\[CapitalDelta]", ",", "a", ",", "b"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "*", "\[Pi]"}], ")"}], "3"]], "*", 
   FractionBox[
    SuperscriptBox["\[CapitalDelta]", "2"], 
    RowBox[{"2", 
     SuperscriptBox[
      SubscriptBox["M", "d"], "2"]}]], 
   RowBox[{
    SubscriptBox["A", "T"], "[", 
    SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.9799622557529716`*^9, 3.979962267510126*^9}, {
   3.9799625337737083`*^9, 3.979962613144979*^9}, {3.979962660685727*^9, 
   3.9799626651188583`*^9}, {3.979962823689992*^9, 3.979962825694137*^9}, {
   3.979963480462532*^9, 3.979963481462963*^9}, {3.979964255899782*^9, 
   3.979964265355666*^9}, 3.979964314194097*^9, {3.980343275039734*^9, 
   3.9803432864484243`*^9}, {3.98040231509531*^9, 3.980402326331594*^9}, 
   3.980410364856041*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"1cff540e-39d7-4de0-88ec-93bb1e72d3d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["a", "U"], "=", 
  RowBox[{
   SuperscriptBox["\[CapitalDelta]", "2"], "*", " ", 
   RowBox[{"Contract", "[", 
    RowBox[{
     RowBox[{"FourierMassU1", "[", 
      RowBox[{"i", ",", "j"}], "]"}], 
     RowBox[{
      SubscriptBox["\[CapitalLambda]", "U"], "[", 
      RowBox[{"i", ",", "j"}], "]"}]}], "]"}], "*", 
   "PlaneWaveAngular"}]}]], "Input",
 CellChangeTimes->{{3.979962717790813*^9, 3.979962754375304*^9}, {
  3.979962828198126*^9, 3.979962835690618*^9}, {3.980343289637731*^9, 
  3.980343294190105*^9}, {3.980402291996784*^9, 3.980402306616474*^9}, {
  3.980402351971116*^9, 3.980402355624333*^9}, {3.980402389031321*^9, 
  3.980402394070126*^9}, {3.98040245198073*^9, 3.980402453410934*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"c45254df-f4ca-439a-9537-4af0b84b691f"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SuperscriptBox["\[CapitalDelta]", "2"], " ", 
    SubscriptBox["M", "d"], " ", 
    RowBox[{
     SubscriptBox["A", "U"], "(", 
     SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
    RowBox[{
     SubscriptBox["j", "0"], "(", 
     RowBox[{"b", " ", "\[CapitalDelta]"}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.980343269115315*^9, 3.9803432952180347`*^9}, {
   3.980402308343356*^9, 3.980402357075459*^9}, 3.9804024547996264`*^9, 
   3.980587490795588*^9, 3.980589433630035*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"f96a118b-18df-4bf5-849d-40496155f199"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["a", "T"], "=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[CapitalDelta]", "2"], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"FourierMassT1", "[", 
       RowBox[{"a", ",", "b"}], "]"}], "/.", "RuleHarmonic2PlaneWave"}], 
     ")"}]}], 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "2"], 
     RowBox[{
      SubscriptBox["Y", 
       RowBox[{"2", "t"}]], "[", 
      RowBox[{"b", ",", "a", ",", "b"}], "]"}]}], 
    "\[IndentingNewLine]"}]]}]], "Input",
 CellChangeTimes->{{3.980401761080106*^9, 3.980401775889731*^9}, {
   3.980409481242131*^9, 3.980409555540204*^9}, 3.980410845598874*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"07042fda-7f85-4fe6-aacd-6cd6eab7102c"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SuperscriptBox["\[CapitalDelta]", "4"], " ", 
    RowBox[{
     SubscriptBox["A", "T"], "(", 
     SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " ", 
    RowBox[{
     SubscriptBox["j", "2"], "(", 
     RowBox[{"b", " ", "\[CapitalDelta]"}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SubsuperscriptBox["M", "d", "2"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.980401762540723*^9, 3.980401776761944*^9}, 
   3.9804018187295218`*^9, {3.980409522287854*^9, 3.9804095566642647`*^9}, 
   3.980410846239319*^9, 3.980587492307301*^9, 3.980589435157906*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"ad7f9be7-4f65-46c1-8d25-9426a68c9fbf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Momentum and Mass flux densities", "Subsubsection",
 CellChangeTimes->{{3.980409602251967*^9, 
  3.9804096265060587`*^9}},ExpressionUUID->"af3efbf4-0d63-4319-8543-\
e4f9712b5409"],

Cell[TextData[{
 "Rewriting slightly differently than in equations 45 and 46 (using ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalDelta]", "i"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c833030b-8d3b-418b-80fb-0718760493f2"],
 "= \[CapitalDelta] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["Y", "1"], "i"], "(", 
    OverscriptBox["\[CapitalDelta]", "^"], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ff790d55-afc8-4e88-86b3-4b0953dcb3f8"],
 " ) "
}], "Text",
 CellChangeTimes->{{3.980410862519631*^9, 
  3.980411020415482*^9}},ExpressionUUID->"fd016717-2a98-4ba8-829e-\
c1ae2caae195"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FourierMomentum", "[", 
   RowBox[{"a_", ",", "b_", ",", "i_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"\[CapitalDelta]", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"KD", "[", 
        RowBox[{"i", ",", "a"}], "]"}], 
       RowBox[{
        SubscriptBox["Y", "1"], "[", 
        RowBox[{"\[CapitalDelta]", ",", "b"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"KD", "[", 
        RowBox[{"i", ",", "b"}], "]"}], 
       RowBox[{
        SubscriptBox["Y", "1"], "[", 
        RowBox[{"\[CapitalDelta]", ",", "a"}], "]"}]}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"J", "[", 
       SuperscriptBox["\[CapitalDelta]", "2"], "]"}], "-", 
      RowBox[{"S", "[", 
       SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], ")"}]}], 
   RowBox[{"2", "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "*", "\[Pi]"}], ")"}], "3"]}]]}], "\n", 
 RowBox[{
  RowBox[{"FourierMassFlux", "[", 
   RowBox[{"a_", ",", "b_", ",", "i_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"\[CapitalDelta]", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"KD", "[", 
        RowBox[{"i", ",", "a"}], "]"}], 
       RowBox[{
        SubscriptBox["Y", "1"], "[", 
        RowBox[{"\[CapitalDelta]", ",", "b"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"KD", "[", 
        RowBox[{"i", ",", "b"}], "]"}], 
       RowBox[{
        SubscriptBox["Y", "1"], "[", 
        RowBox[{"\[CapitalDelta]", ",", "a"}], "]"}]}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"J", "[", 
       SuperscriptBox["\[CapitalDelta]", "2"], "]"}], "+", 
      RowBox[{"S", "[", 
       SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], ")"}]}], 
   RowBox[{"2", "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "*", "\[Pi]"}], ")"}], "3"]}]]}]}], "Input",
 CellChangeTimes->{{3.9799622557529716`*^9, 3.979962267510126*^9}, {
   3.9799625337737083`*^9, 3.979962613144979*^9}, {3.979962660685727*^9, 
   3.9799626651188583`*^9}, {3.979962823689992*^9, 3.979962825694137*^9}, {
   3.979963480462532*^9, 3.979963481462963*^9}, {3.979964255899782*^9, 
   3.979964265355666*^9}, 3.979964314194097*^9, {3.980343275039734*^9, 
   3.9803432864484243`*^9}, {3.98040231509531*^9, 3.980402326331594*^9}, {
   3.980410364856041*^9, 3.980410370762475*^9}, {3.980410446199667*^9, 
   3.9804106060484753`*^9}, {3.9804110276312532`*^9, 3.9804110890374317`*^9}},
 
 CellLabel->"In[55]:=",ExpressionUUID->"b292ab59-2ce2-4528-b2f6-99b9e22181a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Contract", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], "*", 
     RowBox[{"FourierMomentum", "[", 
      RowBox[{"k", ",", "l", ",", "i"}], "]"}], 
     RowBox[{
      SubscriptBox["\[CapitalLambda]", "V"], "[", 
      RowBox[{"k", ",", "l"}], "]"}]}], "/.", "RuleHarmonic1PlaneWave"}], 
   "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.980411139261859*^9, 3.980411164348256*^9}, {
   3.980411212343087*^9, 3.980411214971909*^9}, {3.9804112938949213`*^9, 
   3.980411337720294*^9}, {3.9804119589004374`*^9, 3.980411993018785*^9}, 
   3.980412029337694*^9, {3.980412078252171*^9, 3.980412085756641*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"4b82403d-ede9-4171-9998-393bcad4362b"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SuperscriptBox["\[CapitalDelta]", "3"], " ", 
    RowBox[{
     SubscriptBox["j", "1"], "(", 
     RowBox[{"b", " ", "\[CapitalDelta]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"J", "(", 
       SuperscriptBox["\[CapitalDelta]", "2"], ")"}], "-", 
      RowBox[{"S", "(", 
       SuperscriptBox["\[CapitalDelta]", "2"], ")"}]}], ")"}], " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["b", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            StyleBox["e",
             StripOnInput->False,
             FontWeight->Bold],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["z",
         TraditionalForm]],
       TraditionalForm]}]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.980411142506051*^9, 3.9804111648073378`*^9}, 
   3.980411215462558*^9, 3.9804112757574987`*^9, {3.9804113128129473`*^9, 
   3.9804113384725943`*^9}, {3.980411959787215*^9, 3.980411994487424*^9}, 
   3.980412030434773*^9, 3.980412095846723*^9, 3.980587496500003*^9, 
   3.980589439183477*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"748471d4-a479-455b-939a-4d302400f70a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Contract", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], "*", 
     RowBox[{"FourierMassFlux", "[", 
      RowBox[{"k", ",", "l", ",", "i"}], "]"}], 
     RowBox[{
      SubscriptBox["\[CapitalLambda]", "V"], "[", 
      RowBox[{"k", ",", "l"}], "]"}]}], "/.", "RuleHarmonic1PlaneWave"}], 
   "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.980411570309905*^9, 3.980411573623495*^9}, 
   3.980412090212365*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"0fcb74f7-1fd8-4d3b-b9e8-6aef662f896e"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SuperscriptBox["\[CapitalDelta]", "3"], " ", 
    RowBox[{
     SubscriptBox["j", "1"], "(", 
     RowBox[{"b", " ", "\[CapitalDelta]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"J", "(", 
       SuperscriptBox["\[CapitalDelta]", "2"], ")"}], "+", 
      RowBox[{"S", "(", 
       SuperscriptBox["\[CapitalDelta]", "2"], ")"}]}], ")"}], " ", 
    SuperscriptBox[
     OverscriptBox["\[Epsilon]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["b", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            StyleBox["e",
             StripOnInput->False,
             FontWeight->Bold],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["z",
         TraditionalForm]],
       TraditionalForm]}]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.980411574748715*^9, 3.98041209228268*^9, 
  3.98058749793575*^9, 3.980589440879992*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"60e3b825-a74e-403d-b705-0bd364b6d36d"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.980411283421577*^9, 
  3.980411288666896*^9}},ExpressionUUID->"a889bd9c-24b6-4a4f-b747-\
87b4d74a63cc"],

Cell["Identification of densities", "Text",
 CellChangeTimes->{{3.980412123580852*^9, 
  3.98041213232727*^9}},ExpressionUUID->"d9d6a6b6-ed5f-4bd1-b5df-\
12b8a30d5700"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["P", "U"], "[", 
    RowBox[{"a", ",", "b", ",", "i", ",", "j"}], "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], 
     SuperscriptBox[
      SubscriptBox["M", "d"], "2"]}], ")"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"CV", "[", 
      RowBox[{"P", ",", "i"}], "]"}], "->", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "*", 
       RowBox[{"CV", "[", 
        RowBox[{"D", ",", "i"}], "]"}]}], "2"]}], ",", 
    RowBox[{
     RowBox[{"CV", "[", 
      RowBox[{"P", ",", "j"}], "]"}], "->", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "*", 
       RowBox[{"CV", "[", 
        RowBox[{"D", ",", "j"}], "]"}]}], "2"]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9742213931730433`*^9, 3.974221708798914*^9}, {
  3.974222861487854*^9, 3.9742228630940733`*^9}, {3.974223675583407*^9, 
  3.974223680321897*^9}, {3.974223715163546*^9, 3.974223719176354*^9}, {
  3.978688818608789*^9, 3.978688925636365*^9}, {3.9799603782555027`*^9, 
  3.9799603791778603`*^9}, {3.979960667904573*^9, 3.979960683673141*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"13f3b2ab-7a04-484e-98ad-985849b58030"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["M", "d"], " ", 
   FormBox[
    SuperscriptBox[
     FormBox[
      OverscriptBox[
       FormBox[
        StyleBox["D",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox[
      FormBox[
       StyleBox["i",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm]],
    TraditionalForm], " ", 
   FormBox[
    SuperscriptBox[
     FormBox[
      OverscriptBox[
       FormBox[
        StyleBox["D",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox[
      FormBox[
       StyleBox["j",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm]],
    TraditionalForm], " ", 
   FormBox[
    SuperscriptBox[
     OverscriptBox["\[Delta]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["a",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["b",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]],
    TraditionalForm]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.978689744017892*^9, 3.978987691733317*^9, 
  3.979960512241355*^9, 3.979960691741015*^9, 3.980589443295754*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"54573c40-00f8-4b11-81b9-8f6ecef8c2ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["P", "Q"], "[", 
    RowBox[{"a", ",", "b", ",", "i", ",", "j"}], "]"}], "*", 
   SuperscriptBox["\[CapitalDelta]", "2"], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], 
     SuperscriptBox[
      SubscriptBox["M", "d"], "2"]}], ")"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"CV", "[", 
      RowBox[{"P", ",", "i"}], "]"}], "->", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "*", 
       RowBox[{"CV", "[", 
        RowBox[{"D", ",", "i"}], "]"}]}], "2"]}], ",", 
    RowBox[{
     RowBox[{"CV", "[", 
      RowBox[{"P", ",", "j"}], "]"}], "->", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "*", 
       RowBox[{"CV", "[", 
        RowBox[{"D", ",", "j"}], "]"}]}], "2"]}]}], "}"}]}]], "Input",
 CellChangeTimes->{
  3.974222681154561*^9, {3.974222867540414*^9, 3.9742228688388987`*^9}, {
   3.974223696203459*^9, 3.9742237255060043`*^9}, 3.974223758879092*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"b5ac11a7-7445-4929-8c43-ab83ba559d3d"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SuperscriptBox["\[CapitalDelta]", "4"], " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["D",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]],
     TraditionalForm], " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["D",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]],
     TraditionalForm], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FormBox[
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             OverscriptBox["\[CapitalDelta]", "^"],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["a",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm], " ", 
       FormBox[
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox[
            StyleBox[
             OverscriptBox["\[CapitalDelta]", "^"],
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["b",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]],
        TraditionalForm]}], "-", 
      FractionBox[
       FormBox[
        SuperscriptBox[
         OverscriptBox["\[Delta]", "_"], 
         RowBox[{
          FormBox[
           FormBox[
            StyleBox["a",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            StyleBox["b",
             StripOnInput->False,
             FontWeight->Bold],
            TraditionalForm],
           TraditionalForm]}]],
        TraditionalForm], "3"]}], ")"}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["M", "d"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9742226816563*^9, 3.9742228692797403`*^9, {3.974223696809762*^9, 
   3.974223726036064*^9}, 3.974223760330666*^9, 3.974283147743458*^9, 
   3.974371874958579*^9, 3.978519157615799*^9, 3.9786054945363073`*^9, 
   3.97868974403741*^9, 3.978987691745048*^9, 3.980589444631515*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"e8415628-81a3-47a6-b39c-fd77119819a7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"fp", "[", 
   RowBox[{"a_", ",", "b_", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"2", "*", 
     SubscriptBox["M", "d"], "*", "\[ImaginaryI]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"J", "[", 
         SuperscriptBox["\[CapitalDelta]", "2"], "]"}], "*", 
        RowBox[{
         SubscriptBox["J", "S"], "[", 
         RowBox[{"a", ",", "b", ",", "i", ",", "j"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"S", "[", 
         SuperscriptBox["\[CapitalDelta]", "2"], "]"}], 
        RowBox[{
         SubscriptBox["J", "A"], "[", 
         RowBox[{"a", ",", "b", ",", "i", ",", "j"}], "]"}]}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"CV", "[", 
        RowBox[{"P", ",", "i"}], "]"}], "->", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "*", 
         RowBox[{"CV", "[", 
          RowBox[{"D", ",", "i"}], "]"}]}], "2"]}], ",", 
      RowBox[{
       RowBox[{"CV", "[", 
        RowBox[{"P", ",", "j"}], "]"}], "->", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "*", 
         RowBox[{"CV", "[", 
          RowBox[{"D", ",", "j"}], "]"}]}], "2"]}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.974222763896554*^9, 3.974222859034327*^9}, {
  3.974222932742916*^9, 3.97422293535738*^9}, {3.974223579876029*^9, 
  3.974223583795899*^9}, {3.974223613963645*^9, 3.974223616469369*^9}, {
  3.9742410078932133`*^9, 3.974241017556219*^9}, {3.974241073431622*^9, 
  3.974241074817974*^9}, {3.974281924563703*^9, 3.974281940371841*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"6b6c4165-1adc-4993-9e13-711549f5ed67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "[", 
   RowBox[{"a_", ",", "b_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"fp", "[", 
     RowBox[{"a", ",", "b", ",", "i", ",", "j"}], "]"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"J", "[", 
        SuperscriptBox["\[CapitalDelta]", "2"], "]"}], "+", 
       RowBox[{"S", "[", 
        SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], ")"}], "*", 
     RowBox[{"CV", "[", 
      RowBox[{"D", ",", "j"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9742228825076113`*^9, 3.9742229406883793`*^9}, {
   3.97422401576836*^9, 3.974224019770534*^9}, {3.974240997145917*^9, 
   3.974241001851424*^9}, 3.974241069033905*^9, {3.974282000652245*^9, 
   3.974282055321772*^9}},
 CellLabel->
  "In[225]:=",ExpressionUUID->"0b143f94-f797-441d-bc72-a3d71345ee7f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"a_", ",", "b_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"fp", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "j"}], "]"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"J", "[", 
        SuperscriptBox["\[CapitalDelta]", "2"], "]"}], "-", 
       RowBox[{"S", "[", 
        SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], ")"}], "*", 
     RowBox[{"CV", "[", 
      RowBox[{"D", ",", "c"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.974222945304484*^9, 3.974222948756645*^9}, {
   3.974224026681776*^9, 3.974224029164536*^9}, {3.974227304765068*^9, 
   3.974227327363227*^9}, 3.974241055150403*^9, {3.974281959065268*^9, 
   3.9742819773613462`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"e8b4b467-00bd-4547-bf0e-7d31e24d20c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Internal Stress Tensor", "Subsubsection",
 CellChangeTimes->{{3.98041214280336*^9, 
  3.980412148470334*^9}},ExpressionUUID->"cfe3f07b-41e8-47d2-80cf-\
bee3e0bf8423"],

Cell[TextData[{
 "Essentially for the Internal Stress Tensor we do a change of basis and make \
sure we match the right structures and then in this new basis the physical \
intuition behind the internal stress tensor components is made more clear \
(Also comparisons to lower spin systems are more clear)\n\nBelow are the \
tensor structures of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Integral]", 
     RowBox[{
      SuperscriptBox["d", "3"], "r", "  ", 
      RowBox[{
       SuperscriptBox["t", "ij"], "(", 
       OverscriptBox["r", "->"], ")"}], " ", 
      SuperscriptBox["e", 
       RowBox[{
        OverscriptBox["i\[CapitalDelta]", "->"], ".", 
        OverscriptBox["r", "->"]}]]}]}], "=", 
    SuperscriptBox["T", "ij"]}], TraditionalForm]],ExpressionUUID->
  "afa1f743-fb79-486b-be79-8699d01f9472"],
 " so that we can match the appropriate structures of the old decomposition \
and the new one. This would allow me to match the new basis internal stress \
tensor (p/s) to fourier transforms of the old basis (D/cbar/sbar)\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Integral]", 
     RowBox[{
      SuperscriptBox["d", "3"], 
      SuperscriptBox[
       RowBox[{"b", "  ", "[", 
        RowBox[{"p", "/", "s"}], "]"}], "abij"], " ", 
      RowBox[{"p", "/", 
       RowBox[{"s", "(", 
        OverscriptBox["b", "->"], ")"}]}], 
      SuperscriptBox["e", 
       RowBox[{
        OverscriptBox["i\[CapitalDelta]", "->"], ".", 
        OverscriptBox["b", "->"]}]]}]}], " ", "=", "  ", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"[", 
        RowBox[{
         RowBox[{"p", "'"}], "/", 
         RowBox[{"s", "'"}]}], "]"}], "abij"], " ", 
      RowBox[{
       RowBox[{"p", "'"}], "/", 
       RowBox[{"s", "'"}]}], 
      RowBox[{"(", 
       OverscriptBox["\[CapitalDelta]", "->"], ")"}]}], " ", "=", " ", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"[", 
        RowBox[{
         RowBox[{"D", "/", 
          OverscriptBox["c", "_"]}], "/", 
         OverscriptBox["s", "_"]}], "]"}], "abij"], " ", 
      RowBox[{
       RowBox[{"D", "/", 
        OverscriptBox["c", "_"]}], "/", 
       RowBox[{
        OverscriptBox["s", "_"], "(", 
        SuperscriptBox["\[CapitalDelta]", "2"], ")"}]}]}]}]}], 
   TraditionalForm]],ExpressionUUID->"b5fe80cb-601c-4e66-b47b-5c788c3e1328"],
 " \n\nThe primed basis is what is shown below these are the fourier \
transform of the tensor structures in eq. 63 in paper"
}], "Text",
 CellChangeTimes->{{3.978703905850006*^9, 3.9787040484990387`*^9}, {
  3.980412304620873*^9, 3.9804124219999638`*^9}, {3.980412713321866*^9, 
  3.9804128030625057`*^9}, {3.980412890081573*^9, 3.98041292942071*^9}, {
  3.980424186273387*^9, 3.980424324725968*^9}, {3.980424403805277*^9, 
  3.980424438610696*^9}, {3.980425274691106*^9, 3.980425364749792*^9}, {
  3.9804255598219767`*^9, 3.98042558368823*^9}, {3.980425626185275*^9, 
  3.980425725803521*^9}, {3.98042583814614*^9, 3.980425851921083*^9}, {
  3.9805900694909*^9, 
  3.980590071353382*^9}},ExpressionUUID->"b7fd849c-9d60-47f7-a271-\
bada0041dab4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["p", "U"], "[", 
   RowBox[{"i_", ",", "j_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"KD", "[", 
    RowBox[{"i", ",", "j"}], "]"}], "*", 
   RowBox[{"KD", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["s", "U"], "[", 
   RowBox[{"i_", ",", "j_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["Y", "2"], "[", 
    RowBox[{"\[CapitalDelta]", ",", "i", ",", "j"}], "]"}], "*", 
   RowBox[{"KD", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["p", "T2"], "[", 
   RowBox[{"i_", ",", "j_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"Q", "[", 
   RowBox[{"i", ",", "j", ",", "a", ",", "b"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["s", "T2"], "[", 
   RowBox[{"i_", ",", "j_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", "*", 
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"i", ",", "l", ",", "a", ",", "b"}], "]"}], 
      RowBox[{
       SubscriptBox["Y", "2"], "[", 
       RowBox[{"\[CapitalDelta]", ",", "l", ",", "j"}], "]"}]}], "]"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"j", ",", "l", ",", "a", ",", "b"}], "]"}], 
      RowBox[{
       SubscriptBox["Y", "2"], "[", 
       RowBox[{"\[CapitalDelta]", ",", "l", ",", "i"}], "]"}]}], "]"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"KD", "[", 
       RowBox[{"i", ",", "j"}], "]"}], 
      RowBox[{"Q", "[", 
       RowBox[{"l", ",", "k", ",", "a", ",", "b"}], "]"}], 
      RowBox[{
       SubscriptBox["Y", "2"], "[", 
       RowBox[{"\[CapitalDelta]", ",", "l", ",", "k"}], "]"}]}], 
     "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["p", "T1"], "[", 
   RowBox[{"i_", ",", "j_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"CV", "[", 
       RowBox[{"\[CapitalDelta]", ",", "k"}], "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], 
      RowBox[{"Q", "[", 
       RowBox[{"k", ",", "l", ",", "a", ",", "b"}], "]"}], 
      RowBox[{"KD", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "]"}], 
    RowBox[{"2", "*", 
     SuperscriptBox[
      SubscriptBox["M", "d"], "2"]}]]}]}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["s", "T1"], "[", 
   RowBox[{"i_", ",", "j_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"CV", "[", 
       RowBox[{"\[CapitalDelta]", ",", "k"}], "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], 
      RowBox[{"Q", "[", 
       RowBox[{"k", ",", "l", ",", "a", ",", "b"}], "]"}], 
      RowBox[{
       SubscriptBox["Y", "2"], "[", 
       RowBox[{"\[CapitalDelta]", ",", "i", ",", "j"}], "]"}]}], "]"}], 
    RowBox[{"2", "*", 
     SuperscriptBox[
      SubscriptBox["M", "d"], "2"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["s", "A"], "[", 
   RowBox[{"i_", ",", "j_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"KD", "[", 
      RowBox[{"a", ",", "i"}], "]"}], "*", 
     RowBox[{
      SubscriptBox["Y", "2"], "[", 
      RowBox[{"\[CapitalDelta]", ",", "j", ",", "b"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"KD", "[", 
      RowBox[{"a", ",", "j"}], "]"}], "*", 
     RowBox[{
      SubscriptBox["Y", "2"], "[", 
      RowBox[{"\[CapitalDelta]", ",", "i", ",", "b"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KD", "[", 
      RowBox[{"b", ",", "i"}], "]"}], "*", 
     RowBox[{
      SubscriptBox["Y", "2"], "[", 
      RowBox[{"\[CapitalDelta]", ",", "j", ",", "a"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"KD", "[", 
      RowBox[{"b", ",", "j"}], "]"}], "*", 
     RowBox[{
      SubscriptBox["Y", "2"], "[", 
      RowBox[{"\[CapitalDelta]", ",", "i", ",", "a"}], "]"}]}]}], 
   ")"}]}]}], "Input",
 CellChangeTimes->{{3.974300421757493*^9, 3.9743004598399878`*^9}, 
   3.980343486162431*^9, {3.980526855102085*^9, 3.9805269819694433`*^9}, {
   3.980536814352785*^9, 3.980536859960957*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"6b826ec2-6b17-4dc3-98da-fa4a92629807"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["s", "U"], "[", 
   RowBox[{"r_", ",", "i_", ",", "j_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["Y", 
     RowBox[{"2", "t"}]], "[", 
    RowBox[{"r", ",", "i", ",", "j"}], "]"}], "*", 
   RowBox[{"KD", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["s", "T2"], "[", 
   RowBox[{"r_", ",", "i_", ",", "j_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", "*", 
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"i", ",", "l", ",", "a", ",", "b"}], "]"}], 
      RowBox[{
       SubscriptBox["Y", 
        RowBox[{"2", "t"}]], "[", 
       RowBox[{"r", ",", "l", ",", "j"}], "]"}]}], "]"}]}], "+", 
   RowBox[{"2", "*", 
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"j", ",", "l", ",", "a", ",", "b"}], "]"}], 
      RowBox[{
       SubscriptBox["Y", 
        RowBox[{"2", "t"}]], "[", 
       RowBox[{"r", ",", "l", ",", "i"}], "]"}]}], "]"}]}], "-", 
   RowBox[{"2", "*", 
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"KD", "[", 
       RowBox[{"i", ",", "j"}], "]"}], 
      RowBox[{"Q", "[", 
       RowBox[{"l", ",", "k", ",", "a", ",", "b"}], "]"}], 
      RowBox[{
       SubscriptBox["Y", 
        RowBox[{"2", "t"}]], "[", 
       RowBox[{"r", ",", "l", ",", "k"}], "]"}]}], "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["p", "T1"], "[", 
   RowBox[{"i_", ",", "j_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"CV", "[", 
       RowBox[{"\[CapitalDelta]", ",", "k"}], "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], 
      RowBox[{"Q", "[", 
       RowBox[{"k", ",", "l", ",", "a", ",", "b"}], "]"}], 
      RowBox[{"KD", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "]"}], 
    RowBox[{"2", "*", 
     SuperscriptBox[
      SubscriptBox["M", "d"], "2"]}]]}]}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["s", "T1"], "[", 
   RowBox[{"i_", ",", "j_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"CV", "[", 
       RowBox[{"\[CapitalDelta]", ",", "k"}], "]"}], 
      RowBox[{"CV", "[", 
       RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], 
      RowBox[{"Q", "[", 
       RowBox[{"k", ",", "l", ",", "a", ",", "b"}], "]"}], 
      RowBox[{
       SubscriptBox["Y", "2"], "[", 
       RowBox[{"\[CapitalDelta]", ",", "i", ",", "j"}], "]"}]}], "]"}], 
    RowBox[{"2", "*", 
     SuperscriptBox[
      SubscriptBox["M", "d"], "2"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["s", "A"], "[", 
   RowBox[{"r_", ",", "i_", ",", "j_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"KD", "[", 
      RowBox[{"a", ",", "i"}], "]"}], "*", 
     RowBox[{
      SubscriptBox["Y", 
       RowBox[{"2", "t"}]], "[", 
      RowBox[{"r", ",", "j", ",", "b"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"KD", "[", 
      RowBox[{"a", ",", "j"}], "]"}], "*", 
     RowBox[{
      SubscriptBox["Y", 
       RowBox[{"2", "t"}]], "[", 
      RowBox[{"r", ",", "i", ",", "b"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KD", "[", 
      RowBox[{"b", ",", "i"}], "]"}], "*", 
     RowBox[{
      SubscriptBox["Y", 
       RowBox[{"2", "t"}]], "[", 
      RowBox[{"r", ",", "j", ",", "a"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"KD", "[", 
      RowBox[{"b", ",", "j"}], "]"}], "*", 
     RowBox[{
      SubscriptBox["Y", 
       RowBox[{"2", "t"}]], "[", 
      RowBox[{"r", ",", "i", ",", "a"}], "]"}]}]}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.980516304816555*^9, 3.980516320178718*^9}, {
   3.980516805374509*^9, 3.980516867412837*^9}, 3.980526471218864*^9, {
   3.9805368965563927`*^9, 3.9805369920099697`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"e6446d8e-9a3f-41a6-85b0-a28d522489b8"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Integral]", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["d", "3"], "\[CapitalDelta]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]"}], ")"}], "3"]], " ", 
      RowBox[{
       SuperscriptBox["T", "ij"], "(", 
       OverscriptBox["\[CapitalDelta]", "->"], ")"}], " ", 
      SuperscriptBox["e", 
       RowBox[{
        OverscriptBox[
         RowBox[{"-", "i\[CapitalDelta]"}], "->"], ".", 
        OverscriptBox["b", "->"]}]]}]}], "=", 
    RowBox[{
     SuperscriptBox["t", "ij"], "(", 
     OverscriptBox["b", "->"], ")"}]}], TraditionalForm]],ExpressionUUID->
  "97611801-ceb0-4b7b-999a-4ccf2944f607"],
 "   \nWhich means after we do the matching in momentum space we take fourier \
transform to go to ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["b", "->"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6ee3c9bb-006c-4bc1-b237-0569bf186722"],
 " space and then can obtain relations of the form\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"[", 
       RowBox[{"p", "/", "s"}], "]"}], "abij"], " ", 
     RowBox[{"p", "/", 
      RowBox[{"s", "(", 
       OverscriptBox["b", "->"], ")"}]}]}], " ", "=", 
    RowBox[{
     RowBox[{"\[Integral]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["d", "3"], "\[CapitalDelta]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "\[Pi]"}], ")"}], "3"]], "  ", "[", 
         RowBox[{
          RowBox[{"p", "'"}], "/", 
          RowBox[{"s", "'"}]}], "]"}], "abij"], " ", 
       RowBox[{
        RowBox[{"p", "'"}], "/", 
        RowBox[{"s", "'"}]}], 
       RowBox[{"(", 
        OverscriptBox["\[CapitalDelta]", "->"], ")"}], 
       SuperscriptBox["e", 
        RowBox[{"-", 
         RowBox[{
          OverscriptBox["i\[CapitalDelta]", "->"], ".", 
          OverscriptBox["b", "->"]}]}]]}]}], "=", 
     RowBox[{"\[Integral]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["d", "3"], "\[CapitalDelta]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "\[Pi]"}], ")"}], "3"]], "[", 
         RowBox[{
          RowBox[{"D", "/", 
           OverscriptBox["c", "_"]}], "/", 
          OverscriptBox["s", "_"]}], "]"}], "abij"], " ", 
       RowBox[{
        RowBox[{"D", "/", 
         OverscriptBox["c", "_"]}], "/", 
        RowBox[{
         OverscriptBox["s", "_"], "(", 
         SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " "}]}]}]}]}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5478e334-84a1-4782-8280-89ab2859e4cc"],
 " "
}], "Text",
 CellChangeTimes->{{3.9804247453804073`*^9, 3.980425233923444*^9}, {
  3.9804257433336143`*^9, 3.980425768405036*^9}, {3.980425800048688*^9, 
  3.980425823151319*^9}},ExpressionUUID->"d359a167-6519-4812-a1c4-\
a717870a0f23"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Checking relations of the new structures to old decomposition (momentum space)\
\>", "Subsubsection",
 CellChangeTimes->{{3.974373884200843*^9, 3.9743739065816517`*^9}, {
  3.980424449977973*^9, 3.980424459604966*^9}, {3.980424502045822*^9, 
  3.980424505955399*^9}},ExpressionUUID->"5514a5cb-2d07-4f1b-a7dc-\
6ccde10a1ba6"],

Cell[TextData[{
 "Below are double checking what we found for the relations between ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SuperscriptBox[
     RowBox[{"[", 
      RowBox[{
       RowBox[{"p", "'"}], "/", 
       RowBox[{"s", "'"}]}], "]"}], "abij"], " "}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d553df08-7453-4a98-97c2-379663ffe0c1"],
 "basis and the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"[", 
      RowBox[{
       RowBox[{"D", "/", 
        OverscriptBox["c", "_"]}], "/", 
       OverscriptBox["s", "_"]}], "]"}], "abij"], " "}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "de9842fc-22f7-4b23-87d1-4749febd5e08"],
 " basis\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "T2"], TraditionalForm]],ExpressionUUID->
  "65b62076-195e-419f-aa4a-7b5bf477b8eb"],
 " tensor test (good!!)"
}], "Text",
 CellChangeTimes->{{3.974372197500245*^9, 3.974372209140798*^9}, {
  3.980518724199624*^9, 3.980518813071232*^9}, {3.980518861165085*^9, 
  3.9805188631297703`*^9}},ExpressionUUID->"20e1b811-7b07-4454-810f-\
023e0230d014"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   SubscriptBox["DT", "2"], "[", 
   RowBox[{"a", ",", "b", ",", "i", ",", "j"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.974323573982772*^9, 3.974323599284977*^9}, {
   3.974328868143066*^9, 3.9743288724318037`*^9}, {3.9775006947603693`*^9, 
   3.97750070044233*^9}, {3.9804259451479483`*^9, 3.98042594673985*^9}, 
   3.9805169927946253`*^9, {3.980517672304291*^9, 3.980517672764436*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"730e9857-b9c7-4639-8d67-5ad0df385f3b"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"6", " ", 
     SubscriptBox["M", "d"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"6", " ", 
     SubscriptBox["M", "d"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"9", " ", 
     SubscriptBox["M", "d"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["a",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"4", " ", 
     SubscriptBox["M", "d"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["b",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"4", " ", 
     SubscriptBox["M", "d"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["a",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"4", " ", 
     SubscriptBox["M", "d"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["b",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"4", " ", 
     SubscriptBox["M", "d"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"3", " ", 
     SubscriptBox["M", "d"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["a",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["j",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["b",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["i",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm]}], 
    RowBox[{"12", " ", 
     SubscriptBox["M", "d"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["a",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["i",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["b",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["j",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm]}], 
    RowBox[{"12", " ", 
     SubscriptBox["M", "d"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["i",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["j",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm]}], 
    RowBox[{"6", " ", 
     SubscriptBox["M", "d"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["a",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["b",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["i",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["j",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm]}], 
    RowBox[{"2", " ", 
     SubscriptBox["M", "d"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["a",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["b",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["i",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["j",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm]}], 
    RowBox[{"18", " ", 
     SubscriptBox["M", "d"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9743235849072857`*^9, 3.974323599918716*^9}, 
   3.9743288732015743`*^9, 3.974371876030168*^9, 3.9775006690193644`*^9, 
   3.9775007008618317`*^9, 3.9785191583485928`*^9, 3.9786054952000313`*^9, 
   3.97868974418445*^9, 3.9789876918370667`*^9, 3.98042452557504*^9, 
   3.980425947503111*^9, 3.9805169943547993`*^9, {3.98051766926481*^9, 
   3.980517674630926*^9}, 3.9805875191416883`*^9, 3.9805894582404222`*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"e1d1f922-47a9-4e57-b7dc-bc9d127ea7be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"FCI", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox["\[CapitalDelta]", "2"], 
       RowBox[{"4", "*", 
        SubscriptBox["M", "d"]}]], "*", 
      RowBox[{
       SubscriptBox["s", "T2"], "[", 
       RowBox[{"i", ",", "j", ",", "a", ",", "b"}], "]"}]}], "-", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[CapitalDelta]", "2"], 
       RowBox[{"6", "*", 
        SubscriptBox["M", "d"]}]], "*", 
      RowBox[{
       SubscriptBox["p", "T2"], "[", 
       RowBox[{"i", ",", "j", ",", "a", ",", "b"}], "]"}]}]}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9743236137418327`*^9, 3.974323620430854*^9}, {
   3.9743238196029177`*^9, 3.974323906155731*^9}, {3.97432886086723*^9, 
   3.9743288621679153`*^9}, {3.974328910512751*^9, 3.974328917843356*^9}, {
   3.97432904165536*^9, 3.9743290428764763`*^9}, {3.9743295332757683`*^9, 
   3.974329550151937*^9}, {3.974372053064034*^9, 3.974372079681201*^9}, {
   3.974372126889426*^9, 3.974372130731697*^9}, 3.9773431953206463`*^9, 
   3.9775006772420073`*^9, 3.980516964679027*^9, 3.980518654448168*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"567d4725-7ae3-4fe5-8c8c-3b7fc25dade2"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"4", " ", 
     SubscriptBox["M", "d"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"4", " ", 
     SubscriptBox["M", "d"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"3", " ", 
     SubscriptBox["M", "d"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["a",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["b",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"2", " ", 
     SubscriptBox["M", "d"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["a",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"4", " ", 
     SubscriptBox["M", "d"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["b",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"4", " ", 
     SubscriptBox["M", "d"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["a",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"4", " ", 
     SubscriptBox["M", "d"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["b",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"4", " ", 
     SubscriptBox["M", "d"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"3", " ", 
     SubscriptBox["M", "d"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9743238932998323`*^9, 3.974323906668149*^9}, 
   3.97432886280317*^9, 3.974328918544448*^9, 3.97432904351615*^9, {
   3.974329538829548*^9, 3.974329551034862*^9}, 3.9743296276466846`*^9, {
   3.974332382002988*^9, 3.974332400069253*^9}, 3.974371876323248*^9, {
   3.9743720545100937`*^9, 3.9743720802140293`*^9}, 3.974372131277079*^9, 
   3.977343198101308*^9, 3.977500678366344*^9, 3.978519158474256*^9, 
   3.978605495306068*^9, 3.978689744267497*^9, 3.978987691919014*^9, 
   3.9804245350705214`*^9, 3.980517000899116*^9, 3.980518655505213*^9, 
   3.980587520606633*^9, 3.980589460784665*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"5455b462-2c21-44af-93ce-2df439b5a27d"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "T1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d95d9d5a-3fe0-49be-a746-152f9a117488"],
 " test (good!!!)"
}], "Text",
 CellChangeTimes->{{3.9743722333733873`*^9, 3.9743722385840673`*^9}, {
  3.974372521326009*^9, 
  3.97437252596717*^9}},ExpressionUUID->"9693f7ce-d281-42c4-a474-\
50fba83d5ce3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   SubscriptBox["DT", "1"], "[", 
   RowBox[{"a", ",", "b", ",", "i", ",", "j"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9743722410032053`*^9, 3.974372241151617*^9}, {
   3.980517071681349*^9, 3.980517073009017*^9}, 3.980517200071856*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"49094b7a-66e0-4d1f-bb88-66b214eabfc5"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "4"], " ", 
      FormBox[
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            OverscriptBox["\[CapitalDelta]", "^"],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["a",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]],
       TraditionalForm], " ", 
      FormBox[
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            OverscriptBox["\[CapitalDelta]", "^"],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["b",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]],
       TraditionalForm], " ", 
      FormBox[
       SuperscriptBox[
        OverscriptBox["\[Delta]", "_"], 
        RowBox[{
         FormBox[
          FormBox[
           StyleBox["i",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["j",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]}]],
       TraditionalForm]}], 
     RowBox[{"8", " ", 
      SubsuperscriptBox["M", "d", "3"]}]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "4"], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["a",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["b",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["i",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["j",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm]}], 
    RowBox[{"24", " ", 
     SubsuperscriptBox["M", "d", "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["\[CapitalDelta]",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["\[CapitalDelta]",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["a",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["b",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm]}], 
    RowBox[{"24", " ", 
     SubsuperscriptBox["M", "d", "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox[
           OverscriptBox["\[CapitalDelta]", "^"],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox[
           OverscriptBox["\[CapitalDelta]", "^"],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["\[CapitalDelta]",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["\[CapitalDelta]",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm]}], 
    RowBox[{"8", " ", 
     SubsuperscriptBox["M", "d", "3"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.980587525709303*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"b55a5a4d-e8ad-4a80-853f-fae8ffbea6a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"FCI", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox["\[CapitalDelta]", "2"], 
       RowBox[{"4", "*", 
        SubscriptBox["M", "d"]}]], "*", 
      RowBox[{
       SubscriptBox["s", "T1"], "[", 
       RowBox[{"i", ",", "j", ",", "a", ",", "b"}], "]"}]}], "-", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[CapitalDelta]", "2"], 
       RowBox[{"6", "*", 
        SubscriptBox["M", "d"]}]], "*", 
      RowBox[{
       SubscriptBox["p", "T1"], "[", 
       RowBox[{"i", ",", "j", ",", "a", ",", "b"}], "]"}]}]}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.974372499770286*^9, 3.974372506874531*^9}, 
   3.974387586603215*^9, 3.978704109706945*^9, 3.98051708131633*^9, 
   3.980517204569632*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"c4fa3758-a314-41d3-bbaf-45cb66b4729d"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["\[CapitalDelta]",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]], " ", 
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["\[CapitalDelta]",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]], " ", 
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["i",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["j",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]]}], 
     RowBox[{"8", " ", 
      SubsuperscriptBox["M", "d", "3"]}]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["\[CapitalDelta]",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], "2"], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"24", " ", 
     SubsuperscriptBox["M", "d", "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["\[CapitalDelta]",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"24", " ", 
     SubsuperscriptBox["M", "d", "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["\[CapitalDelta]",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["a",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["\[CapitalDelta]",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["b",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]]}], 
    RowBox[{"8", " ", 
     SubsuperscriptBox["M", "d", "3"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.974372507450616*^9, {3.9743875814445953`*^9, 3.9743875870821857`*^9}, 
   3.9785191585376253`*^9, 3.978605495352455*^9, 3.978689744316331*^9, 
   3.978704110804105*^9, 3.978987691961359*^9, 3.980517082855228*^9, 
   3.980517205400527*^9, 3.9805875309535723`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"430e204b-2ea4-4bce-914c-31e65004a651"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "U"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3801e70f-537f-4652-a7c7-6818cce13c3a"],
 " test (good!!)"
}], "Text",
 CellChangeTimes->{{3.974372616180101*^9, 
  3.9743726232123737`*^9}},ExpressionUUID->"61d514f2-cf95-4b45-b5cd-\
0a7724983f00"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   SubscriptBox["DT", "U"], "[", 
   RowBox[{"a", ",", "b", ",", "i", ",", "j"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9743725361838703`*^9, 3.9743725374182377`*^9}, 
   3.974372576139122*^9},
 CellLabel->
  "In[238]:=",ExpressionUUID->"0bb5eb2c-c553-40b2-986d-ffb5705ca7e3"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["\[CapitalDelta]",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["\[CapitalDelta]",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["a",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["b",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm]}], 
    RowBox[{"4", " ", 
     SubscriptBox["M", "d"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["a",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["b",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["i",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["j",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm]}], 
    RowBox[{"4", " ", 
     SubscriptBox["M", "d"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.974372578027102*^9, 3.9785191585628157`*^9, 
  3.978605495369454*^9, 3.9786897443334923`*^9, 3.978987691974505*^9},
 CellLabel->
  "Out[238]=",ExpressionUUID->"2a0d5665-d0b2-4bd7-9c99-3f6c270f229c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"FCI", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox["\[CapitalDelta]", "2"], 
       RowBox[{"4", "*", 
        SubscriptBox["M", "d"]}]], "*", 
      RowBox[{
       SubscriptBox["s", "U"], "[", 
       RowBox[{"i", ",", "j", ",", "a", ",", "b"}], "]"}]}], "-", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[CapitalDelta]", "2"], 
       RowBox[{"6", "*", 
        SubscriptBox["M", "d"]}]], "*", 
      RowBox[{
       SubscriptBox["p", "U"], "[", 
       RowBox[{"i", ",", "j", ",", "a", ",", "b"}], "]"}]}]}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.974372592888599*^9, 3.974372600791543*^9}},
 CellLabel->
  "In[239]:=",ExpressionUUID->"51bb5b94-e497-4b94-8951-4d3d8ec0cfe3"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"4", " ", 
     SubscriptBox["M", "d"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"4", " ", 
     SubscriptBox["M", "d"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.974372601601659*^9, 3.978519158585092*^9, 
  3.978605495385927*^9, 3.978689744349844*^9, 3.978987691988113*^9},
 CellLabel->
  "Out[239]=",ExpressionUUID->"018db75b-8ea6-4103-96a7-eea6e7e4d525"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["c", "_"], "U"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5e388148-e917-4ce0-a4cf-43a8ae52dfd6"],
 " test (good!!)"
}], "Text",
 CellChangeTimes->{{3.97437265891064*^9, 3.97437268882895*^9}, {
  3.974372753859755*^9, 
  3.9743727567665777`*^9}},ExpressionUUID->"f3c42dc8-5b95-4c5f-b75f-\
3a1b36ff573e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"\[Epsilon]", "[", 
   RowBox[{"\"\<U\>\"", ",", "a", ",", "b", ",", "i", ",", "j"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9743727095081673`*^9, 3.9743727144480467`*^9}, 
   3.97860856605415*^9},
 CellLabel->
  "In[240]:=",ExpressionUUID->"eb97720d-c7d9-4363-814b-d3833959e19c"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["M", "d"], " ", 
   RowBox[{"(", 
    RowBox[{"-", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["a",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["b",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm]}], ")"}], " ", 
   FormBox[
    SuperscriptBox[
     OverscriptBox["\[Delta]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]],
    TraditionalForm]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.974372715513307*^9, 3.9785191586066313`*^9, 
  3.97860549540347*^9, 3.978608566510333*^9, 3.978689744367144*^9, 
  3.978987692002289*^9},
 CellLabel->
  "Out[240]=",ExpressionUUID->"8634763e-41d7-42ad-8b44-183c43c658da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"FCI", "[", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["M", "d"]}], "*", 
     RowBox[{
      SubscriptBox["p", "U"], "[", 
      RowBox[{"i", ",", "j", ",", "a", ",", "b"}], "]"}]}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9743727391563797`*^9, 3.974372745135653*^9}},
 CellLabel->
  "In[241]:=",ExpressionUUID->"e722df5e-9ea5-44fd-ae4a-8b84e09d1b32"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["M", "d"], " ", 
   RowBox[{"(", 
    RowBox[{"-", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], ")"}], " ", 
   SuperscriptBox[
    OverscriptBox["\[Delta]", "_"], 
    RowBox[{
     FormBox[
      FormBox[
       StyleBox["i",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm], 
     FormBox[
      FormBox[
       StyleBox["j",
        StripOnInput->False,
        FontWeight->Bold],
       TraditionalForm],
      TraditionalForm]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.974372749464636*^9, 3.978519158627969*^9, 
  3.978605495419083*^9, 3.978689744382951*^9, 3.9789876920156727`*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"043a045d-ecf8-47e5-accd-331c380b7757"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox[
    OverscriptBox["c", "_"], "T1"], " ", "test", " ", 
   RowBox[{"(", 
    RowBox[{"good", "!!"}], ")"}]}], TraditionalForm]], "Text",
 CellChangeTimes->{{3.9743728298869267`*^9, 
  3.974372843257868*^9}},ExpressionUUID->"14003880-7859-4740-8c23-\
bcc999ec7924"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"\[Epsilon]", "[", 
   RowBox[{"\"\<T1\>\"", ",", "a", ",", "b", ",", "i", ",", "j"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.974372776660708*^9, 3.974372778347601*^9}, {
   3.978608558645362*^9, 3.978608559323996*^9}, 3.978704073849867*^9},
 CellLabel->
  "In[242]:=",ExpressionUUID->"929daee1-04fa-41b5-abdf-8fc36e833277"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["a",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["b",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["i",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["j",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm]}], 
    RowBox[{"6", " ", 
     SubscriptBox["M", "d"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox[
           OverscriptBox["\[CapitalDelta]", "^"],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox[
           OverscriptBox["\[CapitalDelta]", "^"],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["i",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["j",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm]}], 
    RowBox[{"2", " ", 
     SubscriptBox["M", "d"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9743727808476677`*^9, 3.9785191586470118`*^9, 
  3.9786054954343843`*^9, 3.9786085606132708`*^9, 3.978689744399218*^9, 
  3.978704078208379*^9, 3.978987692027567*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"6b5ffb12-3cec-42dc-bece-f310febb37e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"FCI", "[", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["M", "d"]}], "*", 
     RowBox[{
      SubscriptBox["p", "T1"], "[", 
      RowBox[{"i", ",", "j", ",", "a", ",", "b"}], "]"}]}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.974372792589671*^9, 3.974372793197393*^9}},
 CellLabel->
  "In[243]:=",ExpressionUUID->"cff50810-ce45-44f8-b207-01850904091f"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"6", " ", 
     SubscriptBox["M", "d"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["\[CapitalDelta]",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["a",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox["\[CapitalDelta]",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["b",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"2", " ", 
     SubscriptBox["M", "d"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.974372793646923*^9, 3.9743728511470127`*^9, 
  3.9785191586667128`*^9, 3.9786054954494963`*^9, 3.978689744417041*^9, 
  3.978987692041479*^9},
 CellLabel->
  "Out[243]=",ExpressionUUID->"2471833b-92c5-4900-8d42-51f1e54db58c"]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox[
    OverscriptBox["c", "_"], "T2"], " ", "test", " ", 
   RowBox[{"(", 
    RowBox[{"good", "!!"}], ")"}]}], TraditionalForm]], "Text",
 CellChangeTimes->{{3.9743728298869267`*^9, 
  3.974372843257868*^9}},ExpressionUUID->"cac503a4-cd66-4998-82fd-\
9f9d6d70a196"]], "Text",
 CellChangeTimes->{{3.974372866011422*^9, 
  3.974372869210017*^9}},ExpressionUUID->"24284cf3-bdd7-4f32-afa3-\
4e4c3c3c8138"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"\[Epsilon]", "[", 
   RowBox[{"\"\<T2\>\"", ",", "a", ",", "b", ",", "i", ",", "j"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.974372802569096*^9, 3.974372802882901*^9}, {
  3.9786085497650747`*^9, 3.978608551684043*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"5281c041-8313-4829-a5b2-8f92ac3ee3b6"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    SubscriptBox["M", "d"], " ", 
    FormBox[
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]],
     TraditionalForm], " ", 
    FormBox[
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]],
     TraditionalForm]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SubscriptBox["M", "d"], " ", 
    FormBox[
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]],
     TraditionalForm], " ", 
    FormBox[
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]],
     TraditionalForm]}], "-", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    SubscriptBox["M", "d"], " ", 
    FormBox[
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]],
     TraditionalForm], " ", 
    FormBox[
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]],
     TraditionalForm]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.974372803935006*^9, 3.978519158688023*^9, 
  3.978605495465713*^9, 3.9786085530178967`*^9, 3.9786897444335327`*^9, 
  3.978987692053545*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"ac444468-60a7-4f8a-8f41-b7b169b36984"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"FCI", "[", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["M", "d"]}], "*", 
     RowBox[{
      SubscriptBox["p", "T2"], "[", 
      RowBox[{"i", ",", "j", ",", "a", ",", "b"}], "]"}]}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.974372811137801*^9, 3.9743728112172728`*^9}},
 CellLabel->
  "In[245]:=",ExpressionUUID->"975df8e9-6748-44e4-a24e-f49a220f51f7"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    SubscriptBox["M", "d"], " ", 
    SuperscriptBox[
     OverscriptBox["\[Delta]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["a",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]], " ", 
    SuperscriptBox[
     OverscriptBox["\[Delta]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["b",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SubscriptBox["M", "d"], " ", 
    SuperscriptBox[
     OverscriptBox["\[Delta]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["a",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]], " ", 
    SuperscriptBox[
     OverscriptBox["\[Delta]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["b",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]]}], "-", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    SubscriptBox["M", "d"], " ", 
    SuperscriptBox[
     OverscriptBox["\[Delta]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["a",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["b",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]], " ", 
    SuperscriptBox[
     OverscriptBox["\[Delta]", "_"], 
     RowBox[{
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]}]]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.974372811786524*^9, 3.978519158706728*^9, 
  3.978605495481195*^9, 3.9786897444508553`*^9, 3.978987692064795*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"d0ce7792-1025-4df2-93f9-334eca2bca41"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   OverscriptBox["s", "_"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "882e228d-0142-49bc-8de4-85153be462b9"],
 " test (good!)"
}], "Text",
 CellChangeTimes->{{3.980527056375389*^9, 3.98052706509517*^9}, {
  3.980527423771123*^9, 
  3.980527425912867*^9}},ExpressionUUID->"d304c6f5-c759-4a11-be46-\
c415772e6e63"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"X", "[", 
   RowBox[{"a", ",", "b", ",", "i", ",", "j"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.980527068289188*^9, 3.980527071406275*^9}, {
  3.9805271442865047`*^9, 3.98052717943297*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"53230808-04af-48fb-96eb-b68b20e93301"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox[
           OverscriptBox["\[CapitalDelta]", "^"],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox[
           OverscriptBox["\[CapitalDelta]", "^"],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["a",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["i",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm]}], 
    RowBox[{"4", " ", 
     SubscriptBox["M", "d"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox[
           OverscriptBox["\[CapitalDelta]", "^"],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox[
           OverscriptBox["\[CapitalDelta]", "^"],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["a",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["j",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm]}], 
    RowBox[{"4", " ", 
     SubscriptBox["M", "d"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox[
           OverscriptBox["\[CapitalDelta]", "^"],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox[
           OverscriptBox["\[CapitalDelta]", "^"],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["b",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["i",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm]}], 
    RowBox[{"4", " ", 
     SubscriptBox["M", "d"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox[
           OverscriptBox["\[CapitalDelta]", "^"],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox[
           OverscriptBox["\[CapitalDelta]", "^"],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["b",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["j",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm]}], 
    RowBox[{"4", " ", 
     SubscriptBox["M", "d"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.980527173189598*^9, 3.980527179965336*^9}},
 CellLabel->
  "Out[180]=",ExpressionUUID->"7ed9ce4e-0067-42be-ae11-fda0d2247a0f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"FCI", "[", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[CapitalDelta]", "2"], 
      RowBox[{"4", 
       SubscriptBox["M", "d"]}]], "*", 
     RowBox[{
      SubscriptBox["s", "A"], "[", 
      RowBox[{"i", ",", "j", ",", "a", ",", "b"}], "]"}]}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9805271842543707`*^9, 3.980527189259033*^9}, {
  3.980527305444962*^9, 3.980527325327572*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"490dbada-d618-4c74-86d7-0bd1d30b27e8"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox[
           OverscriptBox["\[CapitalDelta]", "^"],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]], " ", 
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox[
           OverscriptBox["\[CapitalDelta]", "^"],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]], " ", 
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["b",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["j",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]]}], 
     RowBox[{"4", " ", 
      SubscriptBox["M", "d"]}]]}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["b",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"4", " ", 
     SubscriptBox["M", "d"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["a",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"4", " ", 
     SubscriptBox["M", "d"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["b",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"4", " ", 
     SubscriptBox["M", "d"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.980527319615034*^9, 3.980527326450479*^9}},
 CellLabel->
  "Out[182]=",ExpressionUUID->"be29cd1e-bc0c-40b6-bc4f-ad6259473a51"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solving for p/s(b) functions", "Subsubsection",
 CellChangeTimes->{{3.980518896922474*^9, 
  3.9805189178699617`*^9}},ExpressionUUID->"3b8d0277-a316-4d70-8b3f-\
b7bdc118c364"],

Cell[TextData[{
 "With the previous relations to the different bases we can use these to \
solve for the p/s(b) functions that are present in the internal stress \
decomposition in equation 63. \n\nRemembering that we have the following \
relations\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"[", 
       RowBox[{"p", "/", "s"}], "]"}], "abij"], " ", 
     RowBox[{"p", "/", 
      RowBox[{"s", "(", 
       OverscriptBox["b", "->"], ")"}]}]}], " ", "=", 
    RowBox[{
     RowBox[{"\[Integral]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["d", "3"], "\[CapitalDelta]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "\[Pi]"}], ")"}], "3"]], "  ", "[", 
         RowBox[{
          RowBox[{"p", "'"}], "/", 
          RowBox[{"s", "'"}]}], "]"}], "abij"], " ", 
       RowBox[{
        RowBox[{"p", "'"}], "/", 
        RowBox[{"s", "'"}]}], 
       RowBox[{"(", 
        OverscriptBox["\[CapitalDelta]", "->"], ")"}], 
       SuperscriptBox["e", 
        RowBox[{"-", 
         RowBox[{
          OverscriptBox["i\[CapitalDelta]", "->"], ".", 
          OverscriptBox["b", "->"]}]}]]}]}], "=", 
     RowBox[{"\[Integral]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["d", "3"], "\[CapitalDelta]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "\[Pi]"}], ")"}], "3"]], "[", 
         RowBox[{
          RowBox[{"D", "/", 
           OverscriptBox["c", "_"]}], "/", 
          OverscriptBox["s", "_"]}], "]"}], "abij"], " ", 
       RowBox[{
        RowBox[{"D", "/", 
         OverscriptBox["c", "_"]}], "/", 
        RowBox[{
         OverscriptBox["s", "_"], "(", 
         SuperscriptBox["\[CapitalDelta]", "2"], ")"}], " "}]}]}]}]}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "743e4433-8192-4325-a8d7-3a9d52dcc03d"],
 " \n\nShowing for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "U"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3af6e826-09e7-4c42-915b-57a3fe5f340e"],
 " but ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "T1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ee315f04-0813-477a-add5-8065aab7ea6a"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "T2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "bf38f864-7112-4db8-98a5-e226f6ec90de"],
 " are the same with U switched to T1/T2 respectively (none of the tensor \
structures have harmonic tensors so angular integration given by \
planewaveangular. Remember results of below need to be integrated over \
\[CapitalDelta] to get the results of the first 3 equations of equation 65 in \
paper"
}], "Text",
 CellChangeTimes->{{3.9805189309572372`*^9, 3.9805189506438913`*^9}, {
   3.980518985855713*^9, 3.980519048913302*^9}, 3.98052099600851*^9, {
   3.9805214279053802`*^9, 3.98052146680033*^9}, {3.980521499689982*^9, 
   3.980521506996079*^9}, {3.98052539348794*^9, 3.980525445648337*^9}, {
   3.980526124129692*^9, 3.98052618365007*^9}, {3.980526352099031*^9, 
   3.98052638955509*^9}},ExpressionUUID->"54b1d2f9-84e8-4587-92cb-\
cc5b5232b371"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["p", "U"], "[", "b", "]"}], "=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["\[CapitalDelta]", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "3"]], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", " ", 
       FractionBox[
        SuperscriptBox["\[CapitalDelta]", "2"], 
        RowBox[{"6", 
         SubscriptBox["M", "d"]}]]}], 
      RowBox[{
       SubscriptBox["D", "U"], "[", 
       SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], "-", 
     RowBox[{
      SubscriptBox["M", "d"], "*", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["c", "_"], "U"], "[", 
       SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}]}], ")"}], "*", 
   "PlaneWaveAngular"}]}]], "Input",
 CellChangeTimes->{{3.980521514849139*^9, 3.980521622841834*^9}, 
   3.980521837038397*^9, {3.980523552451846*^9, 3.980523605735756*^9}, {
   3.9805239212913437`*^9, 3.980523961441909*^9}, {3.9805246563254833`*^9, 
   3.980524703814067*^9}, {3.980524763616681*^9, 3.9805247770854893`*^9}, {
   3.9805261878333406`*^9, 3.980526194024791*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"58cc7182-e555-4038-837a-e6467eb3d45f"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SuperscriptBox["\[CapitalDelta]", "2"], " ", 
    RowBox[{
     SubscriptBox["j", "0"], "(", 
     RowBox[{"b", " ", "\[CapitalDelta]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["M", "d"], " ", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["c", "_"], "U"], "(", 
         SuperscriptBox["\[CapitalDelta]", "2"], ")"}]}]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[CapitalDelta]", "2"], " ", 
        RowBox[{
         SubscriptBox["D", "U"], "(", 
         SuperscriptBox["\[CapitalDelta]", "2"], ")"}]}], 
       RowBox[{"6", " ", 
        SubscriptBox["M", "d"]}]]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.980523975924274*^9, {3.980524660403556*^9, 3.980524689226515*^9}, 
   3.980524778545371*^9, 3.98052619507688*^9, 3.980587546853834*^9, 
   3.980589466288844*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"729cec65-5056-4c07-af49-80c7a57518f1"]
}, Open  ]],

Cell[TextData[{
 "\nShowing for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "U"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "201a730b-c0cf-418f-8d70-99fcce048244"],
 " but ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["s", "T1"], ",", 
    SubscriptBox["s", "T2"], ",", 
    SubscriptBox["s", "A"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4f28e41e-5294-4557-89e3-815a41594101"],
 " are the same with U switched with T1/T2/A respectively. All of the tensor \
structures have harmonic tensors so angular integration given by \
RuleHarmonic2PlaneWave.\n\nRemember results of below need to be integrated \
over \[CapitalDelta]. This gives the rest of the results for equation 65"
}], "Text",
 CellChangeTimes->{{3.9805262218533363`*^9, 3.980526285177135*^9}, {
  3.980527447048389*^9, 3.980527486520947*^9}, {3.980527520043014*^9, 
  3.980527535785692*^9}},ExpressionUUID->"47cf852d-9297-40b3-a585-\
fde0b70d8531"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["s", "U"], "[", "b", "]"}], "=", 
  FractionBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox["\[CapitalDelta]", "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]"}], ")"}], "3"]], "*", 
      RowBox[{"(", " ", 
       RowBox[{
        FractionBox[
         SuperscriptBox["\[CapitalDelta]", "2"], 
         RowBox[{"4", 
          SubscriptBox["M", "d"]}]], 
        RowBox[{
         SubscriptBox["D", "U"], "[", 
         SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], ")"}], 
      RowBox[{
       SubscriptBox["s", "U"], "[", 
       RowBox[{"\[CapitalDelta]", ",", "i", ",", "j", ",", "a", ",", "b"}], 
       "]"}]}], "/.", "RuleHarmonic2PlaneWave"}], ")"}], 
   RowBox[{
    SubscriptBox["s", "U"], "[", 
    RowBox[{"b", ",", "i", ",", "j", ",", "a", ",", "b"}], "]"}]]}]], "Input",\

 CellChangeTimes->{{3.980524860458493*^9, 3.9805248651354523`*^9}, {
   3.980524923113522*^9, 3.980524951609305*^9}, {3.980524996144979*^9, 
   3.98052502141851*^9}, {3.980525126972249*^9, 3.9805251321865053`*^9}, {
   3.980525217204445*^9, 3.9805252178605328`*^9}, 3.980526202389773*^9, {
   3.980536776532002*^9, 3.980536781046774*^9}, {3.980587572839617*^9, 
   3.980587626942458*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"7c2d8aa9-0d6c-44df-85dd-ac1155f21294"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "4"], " ", 
     RowBox[{
      SubscriptBox["j", "2"], "(", 
      RowBox[{"b", " ", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{
      SubscriptBox["D", "U"], "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubscriptBox["M", "d"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.980525003306272*^9, 3.980525008968449*^9}, 
   3.980525134291914*^9, 3.9805252185017977`*^9, 3.980526203376897*^9, 
   3.9805367817569447`*^9, 3.98058754932022*^9, {3.980587615144341*^9, 
   3.980587627800519*^9}, 3.98058946804913*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"3c845520-bb8b-4afd-a45b-023b7b1fe186"]
}, Open  ]],

Cell[TextData[{
 "We also use another decomposition that is more useful than equation 63 for \
numerical applications, two of the structures are changed and require \
additional tensor structures (which come about essentially from outer \
products of two ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5fcbd821-3990-4e99-bc75-9d6f187114e0"],
 " tensors explained more in paper)"
}], "Text",
 CellChangeTimes->{{3.980527584942604*^9, 3.98052763788551*^9}, {
  3.9805284387159*^9, 3.980528449109761*^9}, {3.980530641504505*^9, 
  3.980530674422702*^9}, {3.9805308032203417`*^9, 
  3.980530803825535*^9}},ExpressionUUID->"04aecef9-9d6e-4657-a746-\
14e3d73de73c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["X", "0"], "[", 
   RowBox[{"i_", ",", "j_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "15"], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"KD", "[", 
        RowBox[{"i", ",", "j"}], "]"}], 
       RowBox[{"KD", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KD", "[", 
        RowBox[{"i", ",", "a"}], "]"}], 
       RowBox[{"KD", "[", 
        RowBox[{"j", ",", "b"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KD", "[", 
        RowBox[{"j", ",", "a"}], "]"}], 
       RowBox[{"KD", "[", 
        RowBox[{"b", ",", "i"}], "]"}]}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "9"], "*", 
    RowBox[{"KD", "[", 
     RowBox[{"i", ",", "j"}], "]"}], 
    RowBox[{"KD", "[", 
     RowBox[{"a", ",", "b"}], "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["X", "2"], "[", 
   RowBox[{"r_", ",", "i_", ",", "j_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "7"], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["Y", "2"], "[", 
        RowBox[{"r", ",", "i", ",", "j"}], "]"}], 
       RowBox[{"KD", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["Y", "2"], "[", 
        RowBox[{"r", ",", "i", ",", "a"}], "]"}], 
       RowBox[{"KD", "[", 
        RowBox[{"j", ",", "b"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["Y", "2"], "[", 
        RowBox[{"r", ",", "i", ",", "b"}], "]"}], 
       RowBox[{"KD", "[", 
        RowBox[{"a", ",", "j"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["Y", "2"], "[", 
        RowBox[{"r", ",", "a", ",", "b"}], "]"}], 
       RowBox[{"KD", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["Y", "2"], "[", 
        RowBox[{"r", ",", "j", ",", "b"}], "]"}], 
       RowBox[{"KD", "[", 
        RowBox[{"a", ",", "i"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["Y", "2"], "[", 
        RowBox[{"r", ",", "a", ",", "j"}], "]"}], 
       RowBox[{"KD", "[", 
        RowBox[{"b", ",", "i"}], "]"}]}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "3"], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["Y", "2"], "[", 
        RowBox[{"r", ",", "i", ",", "j"}], "]"}], "*", 
       RowBox[{"KD", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["Y", "2"], "[", 
        RowBox[{"r", ",", "a", ",", "b"}], "]"}], "*", 
       RowBox[{"KD", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["X", "4"], "[", 
   RowBox[{"r_", ",", "i_", ",", "j_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   SubscriptBox["Y", "4"], "[", 
   RowBox[{"r", ",", "i", ",", "j", ",", "a", ",", "b"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["X", 
    RowBox[{"2", "t"}]], "[", 
   RowBox[{"r_", ",", "i_", ",", "j_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "7"], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["Y", 
         RowBox[{"2", "t"}]], "[", 
        RowBox[{"r", ",", "i", ",", "j"}], "]"}], 
       RowBox[{"KD", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["Y", 
         RowBox[{"2", "t"}]], "[", 
        RowBox[{"r", ",", "i", ",", "a"}], "]"}], 
       RowBox[{"KD", "[", 
        RowBox[{"j", ",", "b"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["Y", 
         RowBox[{"2", "t"}]], "[", 
        RowBox[{"r", ",", "i", ",", "b"}], "]"}], 
       RowBox[{"KD", "[", 
        RowBox[{"a", ",", "j"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["Y", 
         RowBox[{"2", "t"}]], "[", 
        RowBox[{"r", ",", "a", ",", "b"}], "]"}], 
       RowBox[{"KD", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["Y", 
         RowBox[{"2", "t"}]], "[", 
        RowBox[{"r", ",", "j", ",", "b"}], "]"}], 
       RowBox[{"KD", "[", 
        RowBox[{"a", ",", "i"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["Y", 
         RowBox[{"2", "t"}]], "[", 
        RowBox[{"r", ",", "a", ",", "j"}], "]"}], 
       RowBox[{"KD", "[", 
        RowBox[{"b", ",", "i"}], "]"}]}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "3"], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["Y", 
         RowBox[{"2", "t"}]], "[", 
        RowBox[{"r", ",", "i", ",", "j"}], "]"}], "*", 
       RowBox[{"KD", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["Y", 
         RowBox[{"2", "t"}]], "[", 
        RowBox[{"r", ",", "a", ",", "b"}], "]"}], "*", 
       RowBox[{"KD", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["X", 
    RowBox[{"4", "t"}]], "[", 
   RowBox[{"r_", ",", "i_", ",", "j_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   SubscriptBox["Y", 
    RowBox[{"4", "t"}]], "[", 
   RowBox[{"r", ",", "i", ",", "j", ",", "a", ",", "b"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.98052963100289*^9, 3.9805296409338303`*^9}, {
   3.980529689128008*^9, 3.980529786047269*^9}, 3.98053063259499*^9, {
   3.98053632580259*^9, 3.980536365028038*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"91c476bb-ad22-4bf8-9d93-3f827474296b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["p", "~"], "T1"], "[", 
   RowBox[{"i_", ",", "j_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"Contract", "[", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"k", ",", "l", ",", "a", ",", "b"}], "]"}], "*", 
    RowBox[{
     SubscriptBox["Y", "2"], "[", 
     RowBox[{"\[CapitalDelta]", ",", "k", ",", "l"}], "]"}], 
    RowBox[{"KD", "[", 
     RowBox[{"i", ",", "j"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["p", "~"], "T1"], "[", 
   RowBox[{"r_", ",", "i_", ",", "j_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"Contract", "[", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"k", ",", "l", ",", "a", ",", "b"}], "]"}], "*", 
    RowBox[{
     SubscriptBox["Y", 
      RowBox[{"2", "t"}]], "[", 
     RowBox[{"r", ",", "k", ",", "l"}], "]"}], 
    RowBox[{"KD", "[", 
     RowBox[{"i", ",", "j"}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.980528355256419*^9, 3.980528427861972*^9}, {
  3.980530467820756*^9, 3.980530472228446*^9}, {3.98053570474393*^9, 
  3.980535711696286*^9}, {3.980535766112707*^9, 3.980535797491935*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"25a5ca41-b3d9-4d72-a0a0-03ef7dc00f45"],

Cell["Testing new matching", "Text",
 CellChangeTimes->{{3.980531691650742*^9, 
  3.9805317029824343`*^9}},ExpressionUUID->"435e1513-9ffa-4421-83f8-\
f3ffe63380bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    SubscriptBox["DT", "1"], "[", 
    RowBox[{"a", ",", "b", ",", "i", ",", "j"}], "]"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"good", "!"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.980529303458227*^9, 3.980529313427237*^9}, {
  3.980530478951468*^9, 3.980530483179677*^9}, {3.980531667187399*^9, 
  3.9805316732822647`*^9}, {3.980531706729252*^9, 3.9805317088458776`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"e03da6fb-efae-47b0-bddf-61c4df0339b9"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "4"], " ", 
      FormBox[
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            OverscriptBox["\[CapitalDelta]", "^"],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["a",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]],
       TraditionalForm], " ", 
      FormBox[
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox[
           StyleBox[
            OverscriptBox["\[CapitalDelta]", "^"],
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["b",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]],
       TraditionalForm], " ", 
      FormBox[
       SuperscriptBox[
        OverscriptBox["\[Delta]", "_"], 
        RowBox[{
         FormBox[
          FormBox[
           StyleBox["i",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox[
           StyleBox["j",
            StripOnInput->False,
            FontWeight->Bold],
           TraditionalForm],
          TraditionalForm]}]],
       TraditionalForm]}], 
     RowBox[{"8", " ", 
      SubsuperscriptBox["M", "d", "3"]}]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "4"], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["a",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["b",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["i",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["j",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm]}], 
    RowBox[{"24", " ", 
     SubsuperscriptBox["M", "d", "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["\[CapitalDelta]",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["\[CapitalDelta]",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["a",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["b",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm]}], 
    RowBox[{"24", " ", 
     SubsuperscriptBox["M", "d", "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox[
           OverscriptBox["\[CapitalDelta]", "^"],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox[
           OverscriptBox["\[CapitalDelta]", "^"],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["\[CapitalDelta]",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox["\[CapitalDelta]",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm]}], 
    RowBox[{"8", " ", 
     SubsuperscriptBox["M", "d", "3"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.980529309452475*^9, 3.980529314144326*^9}, 
   3.9805304836611967`*^9, 3.980531674264866*^9, 3.9805876441286287`*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"e6fe0e25-5af4-4a85-b7f5-206344a12c63"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"FCI", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox["\[CapitalDelta]", "2"], 
       RowBox[{"2", 
        SuperscriptBox[
         SubscriptBox["M", "d"], "2"]}]], "*", 
      FractionBox[
       SuperscriptBox["\[CapitalDelta]", "2"], 
       RowBox[{"6", "*", 
        SubscriptBox["M", "d"]}]], "*", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["p", "~"], "T1"], "[", 
       RowBox[{"i", ",", "j", ",", "a", ",", "b"}], "]"}]}], "+", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[CapitalDelta]", "4"], 
       RowBox[{"8", 
        SuperscriptBox[
         SubscriptBox["M", "d"], "3"]}]], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["X", "0"], "[", 
         RowBox[{"i", ",", "j", ",", "a", ",", "b"}], "]"}], "+", 
        RowBox[{
         SubscriptBox["X", "2"], "[", 
         RowBox[{"\[CapitalDelta]", ",", "i", ",", "j", ",", "a", ",", "b"}], 
         "]"}], "+", 
        RowBox[{
         SubscriptBox["X", "4"], "[", 
         RowBox[{"\[CapitalDelta]", ",", "a", ",", "b", ",", "i", ",", "j"}], 
         "]"}]}], ")"}]}]}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.980529326560038*^9, 3.9805294140043497`*^9}, {
   3.980529548392318*^9, 3.9805295754065647`*^9}, {3.980530276806654*^9, 
   3.9805304301146393`*^9}, 3.980530737506082*^9, 3.980530787029256*^9, {
   3.9805310218855467`*^9, 3.980531025488862*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"3bea456d-6319-4521-98d1-1841b2bd5834"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "4"], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"24", " ", 
     SubsuperscriptBox["M", "d", "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "4"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["a",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["b",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"8", " ", 
     SubsuperscriptBox["M", "d", "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "4"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"24", " ", 
     SubsuperscriptBox["M", "d", "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "4"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["a",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["b",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["i",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["j",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]]}], 
    RowBox[{"8", " ", 
     SubsuperscriptBox["M", "d", "3"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.980529324671586*^9, 3.980529341796588*^9}, 
   3.9805304363891068`*^9, 3.9805304744915447`*^9, 3.980530738259013*^9, 
   3.980530787569777*^9, 3.980531025960649*^9, 3.980587646235903*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"b2174d07-1290-42a2-93f6-d1a88ef84b57"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"\"\<T1\>\"", ",", "a", ",", "b", ",", "i", ",", "j"}], "]"}], 
   "]"}], 
  RowBox[{"(*", 
   RowBox[{"Good", "!!"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.980535938609824*^9, 3.980535941412381*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"7f0d21d8-6310-41b0-9422-692ad44471e2"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["a",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["b",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["i",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["j",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm]}], 
    RowBox[{"6", " ", 
     SubscriptBox["M", "d"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox[
           OverscriptBox["\[CapitalDelta]", "^"],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox[
          StyleBox[
           OverscriptBox["\[CapitalDelta]", "^"],
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]],
      TraditionalForm], " ", 
     FormBox[
      SuperscriptBox[
       OverscriptBox["\[Delta]", "_"], 
       RowBox[{
        FormBox[
         FormBox[
          StyleBox["i",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox[
          StyleBox["j",
           StripOnInput->False,
           FontWeight->Bold],
          TraditionalForm],
         TraditionalForm]}]],
      TraditionalForm]}], 
    RowBox[{"2", " ", 
     SubscriptBox["M", "d"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9805359037896767`*^9, 3.9805876489610662`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"277fe508-565d-450c-838b-799eb07a6ff7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"FCI", "[", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[CapitalDelta]", "2"], 
      RowBox[{"2", 
       SubscriptBox["M", "d"]}]], "*", 
     RowBox[{
      SubscriptBox[
       OverscriptBox["p", "~"], "T1"], "[", 
      RowBox[{"i", ",", "j", ",", "a", ",", "b"}], "]"}]}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.980535922222871*^9, 3.980535929589582*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"c1c8ca11-3465-4a19-b211-1e2cd5d70913"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["a",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["b",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"6", " ", 
     SubscriptBox["M", "d"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["a",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox[
         StyleBox[
          OverscriptBox["\[CapitalDelta]", "^"],
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox[
        StyleBox["b",
         StripOnInput->False,
         FontWeight->Bold],
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["\[Delta]", "_"], 
      RowBox[{
       FormBox[
        FormBox[
         StyleBox["i",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox[
         StyleBox["j",
          StripOnInput->False,
          FontWeight->Bold],
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"2", " ", 
     SubscriptBox["M", "d"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.980535930768839*^9, 3.980587651115857*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"8414f01f-1296-4d51-8d0d-4c2749eb49ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["p", "~"], "T1"], "[", "b", "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    FractionBox[
     SuperscriptBox["\[CapitalDelta]", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]"}], ")"}], "3"]], "*", 
    FractionBox[
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox["\[CapitalDelta]", "2"], 
        RowBox[{"2", 
         SuperscriptBox[
          SubscriptBox["M", "d"], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["M", "d"], "*", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["c", "_"], "T1"], "[", 
           SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           SuperscriptBox["\[CapitalDelta]", "2"], 
           RowBox[{"6", "*", 
            SubscriptBox["M", "d"]}]], "*", 
          RowBox[{
           SubscriptBox["D", "T1"], "[", 
           SuperscriptBox["\[CapitalDelta]", "2"], "]"}]}]}], ")"}], "*", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["p", "~"], "T1"], "[", 
        RowBox[{"\[CapitalDelta]", ",", "i", ",", "j", ",", "a", ",", "b"}], 
        "]"}]}], "/.", "RuleHarmonic2PlaneWave"}], 
     RowBox[{
      SubscriptBox[
       OverscriptBox["p", "~"], "T1"], "[", 
      RowBox[{"b", ",", "i", ",", "j", ",", "a", ",", "b"}], "]"}]]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.980535583040823*^9, 3.9805356858209963`*^9}, {
  3.980535716996728*^9, 3.9805358578386183`*^9}, {3.980535956346414*^9, 
  3.9805360636460752`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"1ffcc4a6-0cdd-46c6-89d0-aa2c109a747c"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "4"], " ", 
     RowBox[{
      SubscriptBox["j", "2"], "(", 
      RowBox[{"b", " ", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SubsuperscriptBox["M", "d", "2"], " ", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["c", "_"], "T1"], "(", 
         SuperscriptBox["\[CapitalDelta]", "2"], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[CapitalDelta]", "2"], " ", 
        RowBox[{
         SubscriptBox["D", "T1"], "(", 
         SuperscriptBox["\[CapitalDelta]", "2"], ")"}]}]}], ")"}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["M", "d", "3"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.980535687345357*^9, {3.980535717755815*^9, 3.980535727387245*^9}, {
   3.9805358011631804`*^9, 3.9805358341883*^9}, 3.9805359811841288`*^9, 
   3.9805360642975273`*^9, 3.98058765284041*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"d845b578-1c25-4fd2-ac72-32e33b91bd3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    SuperscriptBox[
     OverscriptBox["s", "~"], "0"], "T1"], "[", "b", "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    FractionBox[
     SuperscriptBox["\[CapitalDelta]", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]"}], ")"}], "3"]], "*", 
    FractionBox[
     RowBox[{
      FractionBox[
       SuperscriptBox["\[CapitalDelta]", "4"], 
       RowBox[{"8", 
        SuperscriptBox[
         SubscriptBox["M", "d"], "3"]}]], "*", 
      RowBox[{
       SubscriptBox["D", "T1"], "[", 
       SuperscriptBox["\[CapitalDelta]", "2"], "]"}], "*", 
      RowBox[{
       SubscriptBox["X", "0"], "[", 
       RowBox[{"i", ",", "j", ",", "a", ",", "b"}], "]"}], "*", 
      "PlaneWaveAngular"}], 
     RowBox[{
      SubscriptBox["X", "0"], "[", 
      RowBox[{"i", ",", "j", ",", "a", ",", "b"}], "]"}]]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.9805361037716417`*^9, 3.980536173217404*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"b4f58a0f-418f-4b67-b497-dcd0746e3734"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SuperscriptBox["\[CapitalDelta]", "6"], " ", 
    RowBox[{
     SubscriptBox["j", "0"], "(", 
     RowBox[{"b", " ", "\[CapitalDelta]"}], ")"}], " ", 
    RowBox[{
     SubscriptBox["D", "T1"], "(", 
     SuperscriptBox["\[CapitalDelta]", "2"], ")"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SubsuperscriptBox["M", "d", "3"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.9805361747721357`*^9, 3.980587654539939*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"e79c861b-aa11-4931-9b52-3c2298878ff0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    SuperscriptBox[
     OverscriptBox["s", "~"], "2"], "T1"], "[", "b", "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    FractionBox[
     SuperscriptBox["\[CapitalDelta]", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]"}], ")"}], "3"]], "*", 
    FractionBox[
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox["\[CapitalDelta]", "4"], 
        RowBox[{"8", 
         SuperscriptBox[
          SubscriptBox["M", "d"], "3"]}]], "*", 
       RowBox[{
        SubscriptBox["D", "T1"], "[", 
        SuperscriptBox["\[CapitalDelta]", "2"], "]"}], "*", 
       RowBox[{
        SubscriptBox["X", 
         RowBox[{"2", "t"}]], "[", 
        RowBox[{"\[CapitalDelta]", ",", "i", ",", "j", ",", "a", ",", "b"}], 
        "]"}]}], "/.", "RuleHarmonic2PlaneWave"}], 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"2", "t"}]], "[", 
      RowBox[{"b", ",", "i", ",", "j", ",", "a", ",", "b"}], "]"}]]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9805362729228888`*^9, 3.980536300137617*^9}, {
  3.9805363767295847`*^9, 3.98053637839678*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"23fff9e6-588e-4717-911f-c1dc35a5b8cf"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "6"], " ", 
     RowBox[{
      SubscriptBox["j", "2"], "(", 
      RowBox[{"b", " ", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{
      SubscriptBox["D", "T1"], "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["M", "d", "3"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.980536303660111*^9, {3.980536373476615*^9, 3.980536379140972*^9}, 
   3.9805876563353157`*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"44fe38cf-705e-4a7f-a48c-12a105b1c353"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    SuperscriptBox[
     OverscriptBox["s", "~"], "4"], "T1"], "[", "b", "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    FractionBox[
     SuperscriptBox["\[CapitalDelta]", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]"}], ")"}], "3"]], "*", 
    FractionBox[
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox["\[CapitalDelta]", "4"], 
        RowBox[{"8", 
         SuperscriptBox[
          SubscriptBox["M", "d"], "3"]}]], "*", 
       RowBox[{
        SubscriptBox["D", "T1"], "[", 
        SuperscriptBox["\[CapitalDelta]", "2"], "]"}], "*", 
       RowBox[{
        SubscriptBox["X", 
         RowBox[{"4", "t"}]], "[", 
        RowBox[{"\[CapitalDelta]", ",", "i", ",", "j", ",", "a", ",", "b"}], 
        "]"}]}], "/.", "RuleHarmonic4PlaneWave"}], 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"4", "t"}]], "[", 
      RowBox[{"b", ",", "i", ",", "j", ",", "a", ",", "b"}], "]"}]]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.980536394805471*^9, 3.980536423756297*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"8ca7b4eb-f5ec-40d8-b1dd-31e0bafa53a1"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "6"], " ", 
     RowBox[{
      SubscriptBox["j", "4"], "(", 
      RowBox[{"b", " ", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{
      SubscriptBox["D", "T1"], "(", 
      SuperscriptBox["\[CapitalDelta]", "2"], ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SubsuperscriptBox["M", "d", "3"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9805364061150923`*^9, 3.9805364250249662`*^9}, 
   3.980536456538576*^9, 3.98058765738855*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"09575f5f-74d3-4677-ac6d-57b3309bd6f1"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1387.5, 852},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>1.8 Inherited,
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"99b4f778-3368-464f-9e9d-c68492e380db"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 154, 3, 52, "Input",ExpressionUUID->"441dbefa-3491-40e6-b502-b221b2554aab"],
Cell[CellGroupData[{
Cell[733, 27, 200, 3, 118, "Section",ExpressionUUID->"5dfc4cf5-64a9-4ea3-b1ee-867a8de3a9b8"],
Cell[936, 32, 1262, 23, 493, "Text",ExpressionUUID->"eb6f4dbd-0fcf-413b-9241-7a27d8b93a77"],
Cell[CellGroupData[{
Cell[2223, 59, 190, 3, 89, "Input",ExpressionUUID->"ebe240a4-51a0-4bcc-be3c-1ead9613fa8e"],
Cell[CellGroupData[{
Cell[2438, 66, 4592, 112, 90, "Print",ExpressionUUID->"3fed7030-68d3-4bb3-911c-2325f31bb5dd"],
Cell[7033, 180, 1215, 23, 87, "Print",ExpressionUUID->"03807920-b3ec-45ad-b131-7508638877d7"],
Cell[8251, 205, 1266, 26, 87, "Print",ExpressionUUID->"815c5cc0-0954-4e90-b40b-a66b40a55248"]
}, Open  ]]
}, Open  ]],
Cell[9544, 235, 367, 7, 89, "Input",ExpressionUUID->"b4a0c53d-c285-43ba-b876-481b9b1790aa"],
Cell[CellGroupData[{
Cell[9936, 246, 179, 3, 79, "Subsubsection",ExpressionUUID->"63311141-2df4-4827-a188-0504422db0ea"],
Cell[10118, 251, 219, 4, 60, "Text",ExpressionUUID->"64abeb72-a1f5-45f3-938b-caa693ec2a9b"],
Cell[10340, 257, 459, 13, 140, "Input",ExpressionUUID->"cf795125-b77f-4268-844c-dc80ec6b4575"],
Cell[10802, 272, 2773, 75, 391, "Input",ExpressionUUID->"e93b74e6-a0ac-4cbb-9855-49526412a666"],
Cell[13578, 349, 562, 16, 60, "Text",ExpressionUUID->"26244de5-c2fd-4f9e-8137-8841f324a158"],
Cell[14143, 367, 936, 24, 89, "Input",ExpressionUUID->"d2499098-c66d-447b-8855-38d9425c35ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15116, 396, 246, 6, 79, "Subsubsection",ExpressionUUID->"15e19c8f-5a05-4d96-9509-363a7a1a90fa"],
Cell[15365, 404, 706, 17, 178, "Text",ExpressionUUID->"b71f6b23-4c76-40b2-8856-339db17bd129"],
Cell[16074, 423, 1421, 33, 202, "Input",ExpressionUUID->"e537fe34-79c9-4d19-bbd0-9492e206f8f0"],
Cell[17498, 458, 769, 25, 60, "Text",ExpressionUUID->"4750dc3b-db77-4952-83f1-5fac3f453954"],
Cell[18270, 485, 1017, 24, 92, "Input",ExpressionUUID->"9e1640af-e8f0-402a-bd5b-6638bd804dc2"],
Cell[19290, 511, 1689, 47, 178, "Text",ExpressionUUID->"85cc151b-0ae8-43a1-929f-8c6e0c327649"],
Cell[20982, 560, 911, 23, 89, "Input",ExpressionUUID->"901c09bc-80a2-4ac4-bec8-aed429c08764"],
Cell[21896, 585, 4538, 127, 279, "Text",ExpressionUUID->"7a2abad7-ddeb-465d-8a93-17343b9d906e"],
Cell[26437, 714, 1230, 38, 184, "Input",ExpressionUUID->"e433f0ed-355d-486f-aadc-739f155980b6"],
Cell[27670, 754, 509, 10, 139, "Text",ExpressionUUID->"a0281128-3668-43d3-b3c1-9930020e6a95"],
Cell[28182, 766, 1832, 46, 235, "Input",ExpressionUUID->"6adb6720-528a-4408-a03e-dc8d4b852fc7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30051, 817, 235, 4, 79, "Subsubsection",ExpressionUUID->"14d955be-1a42-4cb1-b1da-2ee9072157aa"],
Cell[30289, 823, 1897, 55, 239, "Input",ExpressionUUID->"7d0d0dab-d46a-4237-8f3a-800a9bb82ba9"],
Cell[32189, 880, 3049, 85, 446, "Input",ExpressionUUID->"fe2205ff-a325-4047-9e7d-81cfe073c7be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35275, 970, 172, 3, 79, "Subsubsection",ExpressionUUID->"c4c453fb-512b-47c1-b7c1-8296b3c2a4aa"],
Cell[35450, 975, 2187, 52, 201, "Input",ExpressionUUID->"4565062e-97d7-4d5b-a2e0-304014403bd1"],
Cell[37640, 1029, 2116, 53, 201, "Input",ExpressionUUID->"dbb2d600-24b2-4656-9d2a-b312ac86e353"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39793, 1087, 215, 3, 79, "Subsubsection",ExpressionUUID->"439adecd-f17a-426f-885f-790a0fc96c22"],
Cell[40011, 1092, 5352, 176, 552, "Input",ExpressionUUID->"fa50d0e0-8b22-4a8c-ae77-418032d658a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45400, 1273, 157, 2, 79, "Subsubsection",ExpressionUUID->"62f017ef-c62f-4487-84b2-96db52120d48"],
Cell[45560, 1277, 303, 6, 100, "Text",ExpressionUUID->"b863a109-87a3-4abd-86c2-131ef64fd888"],
Cell[45866, 1285, 3236, 105, 354, "Input",ExpressionUUID->"29fd64dc-5821-4c9a-b201-d08dc1a2a372"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49139, 1395, 272, 4, 79, "Subsubsection",ExpressionUUID->"b2fd7acc-2508-4d0b-a863-b2298ca907fe"],
Cell[49414, 1401, 254, 6, 60, "Text",ExpressionUUID->"648733de-e1d0-495e-93e0-1ddd7df16e8f"],
Cell[CellGroupData[{
Cell[49693, 1411, 454, 11, 77, "Input",ExpressionUUID->"925f873b-fb31-4dba-bffc-0e5e9a43925f"],
Cell[50150, 1424, 917, 21, 82, "Output",ExpressionUUID->"58e4c1b9-5ea5-40f0-ba6c-35fb4899ce69"]
}, Open  ]],
Cell[51082, 1448, 183, 3, 60, "Text",ExpressionUUID->"da92e899-067f-4284-8ee3-580e3140556c"],
Cell[51268, 1453, 1431, 41, 164, "Input",ExpressionUUID->"f427b6dc-ef0a-4eee-9676-352deca3d83f"],
Cell[52702, 1496, 412, 10, 60, "Text",ExpressionUUID->"7d985c2d-bf62-4a02-964c-633a57284bc4"],
Cell[53117, 1508, 925, 25, 89, "Input",ExpressionUUID->"2971a05a-467c-40f4-b66c-fd98438009eb"],
Cell[54045, 1535, 673, 11, 178, "Text",ExpressionUUID->"6b5317c4-ae7e-4469-a8ad-0a6fbfa7f97f"],
Cell[54721, 1548, 518, 15, 67, "Text",ExpressionUUID->"0c5f2527-7149-4d91-ada8-126b9a440427"],
Cell[55242, 1565, 2275, 67, 237, "Input",ExpressionUUID->"82be57e0-c2af-4b35-b78e-519872f6ebce"],
Cell[57520, 1634, 532, 16, 67, "Text",ExpressionUUID->"521a8d3e-0786-4be1-a588-760c06eadb07"],
Cell[58055, 1652, 1969, 63, 237, "Input",ExpressionUUID->"f07ff2c6-9945-4ed0-a846-ff527357b880"],
Cell[60027, 1717, 340, 7, 100, "Text",ExpressionUUID->"f7d5c7b2-b09b-4595-bfae-6c4dfc91ccd5"],
Cell[60370, 1726, 2266, 68, 237, "Input",ExpressionUUID->"d932c31b-0f7e-415b-8656-8bea06990129"],
Cell[62639, 1796, 2100, 66, 237, "Input",ExpressionUUID->"f864fe0a-54e1-48d0-a42a-9f2808a6eea6"],
Cell[64742, 1864, 2268, 68, 237, "Input",ExpressionUUID->"58401fb4-8787-44b9-8974-117ce371c942"],
Cell[67013, 1934, 2099, 66, 237, "Input",ExpressionUUID->"46ecddf0-43c6-4e4f-b6e5-9baf42a35c08"],
Cell[69115, 2002, 528, 17, 67, "Text",ExpressionUUID->"8d6ad255-86e3-4db3-adbf-71a30a6eb2dd"],
Cell[69646, 2021, 994, 25, 120, "Input",ExpressionUUID->"08d2a07e-0555-4e71-af49-9ae187a361aa"],
Cell[70643, 2048, 532, 16, 67, "Text",ExpressionUUID->"89a9d532-dce8-412b-9b81-b6d2df20eb07"],
Cell[71178, 2066, 843, 23, 123, "Input",ExpressionUUID->"32391ea1-512f-4c08-a555-3e67884bbe4b"],
Cell[72024, 2091, 554, 17, 71, "Text",ExpressionUUID->"15437a92-b042-46ca-a1de-d5a03039a2af"],
Cell[72581, 2110, 1107, 27, 160, "Input",ExpressionUUID->"3e6f0136-82c7-4498-a343-8b61d441904c"],
Cell[73691, 2139, 534, 16, 71, "Text",ExpressionUUID->"b7a5a520-bf8e-4034-8794-76c43ee33d89"],
Cell[74228, 2157, 894, 24, 123, "Input",ExpressionUUID->"57282359-1328-4394-8c61-dc3511ff07e2"],
Cell[75125, 2183, 578, 18, 69, "Text",ExpressionUUID->"070146ac-4802-4856-865e-5a4d12da3dc2"],
Cell[75706, 2203, 2044, 55, 235, "Input",ExpressionUUID->"2866a260-6679-4bd1-b9f8-99c6678f5fb4"],
Cell[77753, 2260, 171, 2, 52, "Input",ExpressionUUID->"9ffd3a0c-9d9a-4bf7-98b3-14dcdb3b7e45"],
Cell[77927, 2264, 260, 5, 52, "Input",ExpressionUUID->"ef69ceff-2be9-4e65-821b-6c265ac4574b"],
Cell[78190, 2271, 558, 17, 69, "Text",ExpressionUUID->"29c62260-2242-479f-b732-15ae854eb6af"],
Cell[78751, 2290, 1276, 36, 125, "Input",ExpressionUUID->"841cc210-1452-4e35-9f8e-f47bb4394cd8"],
Cell[80030, 2328, 560, 17, 69, "Text",ExpressionUUID->"a911030e-280a-4e69-a158-cc1520068fe8"],
Cell[80593, 2347, 642, 14, 52, "Input",ExpressionUUID->"d041c160-6586-47d6-9614-41e8325ed8e7"],
Cell[81238, 2363, 593, 18, 69, "Text",ExpressionUUID->"fd2d9a33-32ef-4411-ad98-13a1c7f08108"],
Cell[81834, 2383, 1681, 44, 213, "Input",ExpressionUUID->"01a294f0-9a88-419d-b27c-7e0ee8800d9b"],
Cell[83518, 2429, 616, 19, 69, "Text",ExpressionUUID->"65fb27bd-b37b-44d6-b5c2-e101588332f1"],
Cell[84137, 2450, 1715, 47, 213, "Input",ExpressionUUID->"1e062838-9108-4c11-96b1-c1c46b0fb9bd"],
Cell[85855, 2499, 179, 4, 60, "Text",ExpressionUUID->"2524e724-ac9b-4fc9-b53e-a6bbe569c339"],
Cell[86037, 2505, 360, 10, 69, "Text",ExpressionUUID->"871b41e5-caa3-450a-8fb2-35d6985c3a44"],
Cell[86400, 2517, 740, 14, 52, "Input",ExpressionUUID->"a1efab9c-cc58-4cfc-9104-cbb961768445"],
Cell[87143, 2533, 173, 2, 52, "Input",ExpressionUUID->"764a6fa7-d6c0-4e83-a53b-66df8d141fe5"],
Cell[87319, 2537, 390, 11, 69, "Text",ExpressionUUID->"fec4d010-1e01-4371-8af9-b150e166402e"],
Cell[87712, 2550, 688, 14, 52, "Input",ExpressionUUID->"2a18eac9-152e-438c-b223-2a4309432f4c"],
Cell[88403, 2566, 352, 11, 81, "Text",ExpressionUUID->"a236b263-f4b1-4c10-9f18-5b67892d11a7"],
Cell[88758, 2579, 1184, 29, 89, "Input",ExpressionUUID->"49c84d94-12fe-43d0-b1d5-60b1ebf0435f"],
Cell[89945, 2610, 414, 14, 81, "Text",ExpressionUUID->"4e88dae3-8de8-4eaa-93ab-220f8e0a95bb"],
Cell[90362, 2626, 2050, 52, 162, "Input",ExpressionUUID->"41eb7917-7718-4542-af57-7750f2d04a5a"],
Cell[92415, 2680, 163, 2, 60, "Text",ExpressionUUID->"a229ca8c-7889-402c-ae49-416db0dabafc"],
Cell[92581, 2684, 561, 18, 90, "Text",ExpressionUUID->"3c35ed41-62d0-4e44-895c-7082a759c88d"],
Cell[93145, 2704, 3952, 105, 381, "Input",ExpressionUUID->"2c14af37-576b-49e7-a9dd-a121ab426876"],
Cell[97100, 2811, 716, 23, 81, "Text",ExpressionUUID->"ecf2a7e0-cd1a-4ea7-a581-8b4186056b96"],
Cell[97819, 2836, 3696, 102, 381, "Input",ExpressionUUID->"e1255449-b1f7-4c6e-972b-683d16b5ad66"],
Cell[101518, 2940, 182, 3, 60, "Text",ExpressionUUID->"a0e85edd-413d-4700-87a1-63a724304b95"],
Cell[101703, 2945, 550, 19, 154, "Input",ExpressionUUID->"d38865bf-b650-4c26-92d6-472ce11eef2a"],
Cell[102256, 2966, 163, 3, 60, "Text",ExpressionUUID->"09737653-02d1-4501-aed8-45f5a1331def"],
Cell[102422, 2971, 951, 28, 53, "Input",ExpressionUUID->"e31790af-d557-4738-814a-45244d8c2f7d"],
Cell[103376, 3001, 1147, 31, 53, "Input",ExpressionUUID->"bad4fe9a-f324-48ba-b590-5bacb736b85b"],
Cell[104526, 3034, 247, 3, 52, "Input",ExpressionUUID->"16b63cb1-7a7c-4180-bca2-23081438d107"],
Cell[104776, 3039, 433, 12, 62, "Text",ExpressionUUID->"145e71c9-d0d9-4636-a50e-02cf42bf5d78"],
Cell[105212, 3053, 1022, 24, 53, "Input",ExpressionUUID->"fb0d5e08-d550-4832-87f4-8c899e472100"],
Cell[106237, 3079, 394, 11, 60, "Text",ExpressionUUID->"04aeb84c-97d0-496e-94ef-738aa9ec90e8"],
Cell[106634, 3092, 1138, 28, 90, "Input",ExpressionUUID->"25a2e00d-dd69-426c-89f4-843e64b7c379"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[107821, 3126, 219, 4, 118, "Section",ExpressionUUID->"bea8faba-2c0d-46af-bce1-2da792241829"],
Cell[108043, 3132, 307, 7, 60, "Text",ExpressionUUID->"2292b6a7-da30-4cf0-9d87-8a51583ecb25"],
Cell[108353, 3141, 458, 11, 89, "Input",ExpressionUUID->"5ab4ebbf-c6d7-47f3-8d5a-e2721108b041"],
Cell[108814, 3154, 533, 12, 89, "Input",ExpressionUUID->"9e9fcddd-777b-4af1-b256-93e83a1c74de"],
Cell[CellGroupData[{
Cell[109372, 3170, 195, 3, 79, "Subsubsection",ExpressionUUID->"ce2af044-2e6f-4c71-864c-fe465016c611"],
Cell[109570, 3175, 1475, 43, 161, "Input",ExpressionUUID->"cbac1593-989a-4473-b600-96deecdae28b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111082, 3223, 319, 7, 124, "Subsubsection",ExpressionUUID->"003cf665-7021-41e9-962b-424d5603ac2a"],
Cell[111404, 3232, 2789, 82, 321, "Input",ExpressionUUID->"e0227318-25b7-4801-badc-c539cbbfcf47"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114230, 3319, 423, 12, 124, "Subsubsection",ExpressionUUID->"40d2271e-bea8-4654-ab94-55f1eea75256"],
Cell[114656, 3333, 1321, 38, 166, "Input",ExpressionUUID->"52049505-b9ab-4431-9268-ba5126a41120"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116014, 3376, 445, 12, 79, "Subsubsection",ExpressionUUID->"67058413-5a5e-4e6c-b634-dc0d6fb1e330"],
Cell[116462, 3390, 1497, 43, 200, "Input",ExpressionUUID->"b466ea1e-97f7-4492-9523-b23d7044a149"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117996, 3438, 189, 3, 79, "Subsubsection",ExpressionUUID->"89288153-c6e8-41f1-a66d-725991432881"],
Cell[118188, 3443, 3815, 104, 410, "Input",ExpressionUUID->"83efdb3b-35f2-4b02-9e76-ba6f77fb2a57"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122040, 3552, 261, 5, 79, "Subsubsection",ExpressionUUID->"ac99e8e4-c1b6-4971-85a9-0ad7790021fc"],
Cell[122304, 3559, 3346, 87, 214, "Input",ExpressionUUID->"3f6ccefe-0503-48cf-b780-b1605d01d86c"],
Cell[125653, 3648, 199, 3, 52, "Input",ExpressionUUID->"145b7383-54b3-4136-a90d-023d5c463cd3"],
Cell[125855, 3653, 224, 5, 60, "Text",ExpressionUUID->"445132b7-cb5d-4ac5-9395-45409baaeb45"],
Cell[126082, 3660, 1631, 46, 210, "Input",ExpressionUUID->"61957659-9f0b-4415-84ad-e2bcbf2445d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127750, 3711, 187, 3, 79, "Subsubsection",ExpressionUUID->"ec7b44ae-0ede-45a1-a373-72e625e7a129"],
Cell[127940, 3716, 548, 15, 79, "Text",ExpressionUUID->"e4ac8fa2-4149-4422-bbab-8d44f45879c3"],
Cell[128491, 3733, 759, 18, 52, "Input",ExpressionUUID->"804ab1c3-ba70-4e22-955b-da53ce07653a"],
Cell[129253, 3753, 604, 17, 79, "Text",ExpressionUUID->"7370fe4e-de8b-4dd5-ac69-776bf52b5a2c"],
Cell[129860, 3772, 869, 25, 89, "Input",ExpressionUUID->"1e65b338-45e1-4d22-8ed2-c156770875b1"],
Cell[130732, 3799, 654, 19, 80, "Text",ExpressionUUID->"505ec876-e52b-4924-a360-a2cf2fdfdc18"],
Cell[131389, 3820, 544, 14, 89, "Input",ExpressionUUID->"9f208101-982b-451f-bbec-b72bc1dce300"],
Cell[131936, 3836, 670, 20, 80, "Text",ExpressionUUID->"6380f139-f35c-476e-bfb5-f58acd7646ab"],
Cell[132609, 3858, 911, 21, 125, "Input",ExpressionUUID->"bfa55c49-23ad-4108-ae82-516497b8db5a"],
Cell[133523, 3881, 666, 20, 80, "Text",ExpressionUUID->"f95cf04d-4d65-4fb0-9972-d97ca047907b"],
Cell[134192, 3903, 718, 19, 125, "Input",ExpressionUUID->"ec55b57d-a66c-4572-9cc1-bc06baf6bab4"],
Cell[134913, 3924, 668, 20, 79, "Text",ExpressionUUID->"d11e2c45-766b-42e7-bc09-fdea4534847c"],
Cell[135584, 3946, 623, 17, 89, "Input",ExpressionUUID->"4652929f-6f14-4d6f-ac58-5f9dc4c8d919"],
Cell[136210, 3965, 619, 18, 79, "Text",ExpressionUUID->"6a0422dd-c8fb-409e-b204-f42b989b69f9"],
Cell[136832, 3985, 625, 17, 89, "Input",ExpressionUUID->"6d516461-5031-46ad-a7cd-2cdfa2d1fde3"],
Cell[137460, 4004, 498, 14, 69, "Text",ExpressionUUID->"dc2a3a5e-9c62-4f1f-901b-4ec32384059b"],
Cell[137961, 4020, 840, 23, 125, "Input",ExpressionUUID->"b6d7b203-731e-41cd-88b0-97c7e6ec6888"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[138850, 4049, 282, 4, 118, "Section",ExpressionUUID->"75cd27ca-3017-449d-8480-99170190959e"],
Cell[139135, 4055, 287, 7, 60, "Text",ExpressionUUID->"bd38ca83-9e91-46aa-bc57-b3b1744b218e"],
Cell[139425, 4064, 570, 10, 139, "Text",ExpressionUUID->"568eb169-668f-441d-961d-1c3bf9fc4655"],
Cell[139998, 4076, 539, 12, 52, "Input",ExpressionUUID->"89cffbca-1e96-462b-81ba-d2588b173c4b"],
Cell[140540, 4090, 3074, 75, 233, "Text",ExpressionUUID->"60e8c698-e19b-401c-a29b-177049d25d30"],
Cell[CellGroupData[{
Cell[143639, 4169, 164, 3, 95, "Subsection",ExpressionUUID->"09554972-902f-4068-98c2-89c0e3d864db"],
Cell[143806, 4174, 909, 28, 81, "Text",ExpressionUUID->"fe64249d-e056-4ef8-be3a-1e28534a2d66"],
Cell[144718, 4204, 2722, 68, 438, "Input",ExpressionUUID->"7540fcb1-d178-4a83-95b8-35e52b54326a"],
Cell[147443, 4274, 996, 32, 88, "Text",ExpressionUUID->"09d5bc43-e4f4-4899-aaa9-7d3f3e083060"],
Cell[148442, 4308, 2312, 58, 487, "Input",ExpressionUUID->"2974ba78-4779-4bc5-85a5-d9f868b66fdf"],
Cell[150757, 4368, 985, 31, 85, "Text",ExpressionUUID->"286b8985-f5f5-46bb-af91-6784e44566ef"],
Cell[151745, 4401, 2314, 58, 487, "Input",ExpressionUUID->"324b517b-e0dd-450f-a90d-7a7fe9b79015"],
Cell[154062, 4461, 1351, 41, 124, "Text",ExpressionUUID->"d69266ca-1133-402a-acae-73872b5a403c"],
Cell[155416, 4504, 2412, 61, 487, "Input",ExpressionUUID->"5cc98856-a4f2-42e5-aa97-8a2fabdf505f"],
Cell[157831, 4567, 864, 23, 89, "Input",ExpressionUUID->"3a7d1518-6d13-4ffe-8e84-0063841583a5"],
Cell[158698, 4592, 173, 3, 60, "Text",ExpressionUUID->"b29250a5-9677-426c-8389-da53c59fb71c"],
Cell[158874, 4597, 2184, 62, 257, "Input",ExpressionUUID->"672cede4-73c5-479f-bbdb-51698386e63f"],
Cell[161061, 4661, 1736, 45, 235, "Input",ExpressionUUID->"fb5898bf-b778-4023-a10c-c0dbf88008c6"],
Cell[162800, 4708, 1855, 53, 334, "Input",ExpressionUUID->"d0e3ad07-93e3-43e9-822c-9f2b530ec1f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164692, 4766, 164, 3, 95, "Subsection",ExpressionUUID->"3b7a89d0-07d6-41e1-aaf9-701d5aa56093"],
Cell[164859, 4771, 852, 26, 81, "Text",ExpressionUUID->"0beec0b3-05e8-4275-b66a-a7d87463aef5"],
Cell[165714, 4799, 2993, 76, 442, "Input",ExpressionUUID->"baeb0fd5-39fc-417d-bec9-0a7a2b4ef9db"],
Cell[168710, 4877, 2061, 61, 257, "Input",ExpressionUUID->"5b8149f8-c272-4761-902f-980eea7c1f5f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170808, 4943, 303, 8, 95, "Subsection",ExpressionUUID->"43b7c559-8757-43e6-899f-f7cb3505ea90"],
Cell[171114, 4953, 657, 20, 69, "Text",ExpressionUUID->"2b61090d-505a-4de2-a2a3-f2fc4f43ede8"],
Cell[171774, 4975, 2464, 62, 402, "Input",ExpressionUUID->"67112d76-0984-49b1-8c03-6110e166e6f7"],
Cell[174241, 5039, 2113, 61, 257, "Input",ExpressionUUID->"3703d484-ae00-4631-9e1c-1498c736a70c"],
Cell[CellGroupData[{
Cell[176379, 5104, 380, 9, 79, "Subsubsection",ExpressionUUID->"5979f95f-d2d7-4392-8151-292dc1a27115"],
Cell[176762, 5115, 967, 30, 96, "Text",ExpressionUUID->"e392ebed-5840-4e1d-b9ff-63668f99829d"],
Cell[177732, 5147, 3026, 71, 567, "Input",ExpressionUUID->"8af4ea0f-0f05-4520-9bf6-d305caa56c4d"],
Cell[180761, 5220, 877, 27, 96, "Text",ExpressionUUID->"4f675da7-eb6b-4247-a783-af1756b0da04"],
Cell[181641, 5249, 2717, 66, 567, "Input",ExpressionUUID->"e6760c51-c306-4b7b-ae03-dcd1823ab700"],
Cell[184361, 5317, 707, 19, 52, "Input",ExpressionUUID->"01b50506-2b47-4186-83c3-572878ccfe1f"],
Cell[185071, 5338, 2085, 61, 257, "Input",ExpressionUUID->"0194ba9d-f052-4f85-b49d-f2134139d88e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[187205, 5405, 162, 3, 95, "Subsection",ExpressionUUID->"ef6a773e-97ab-4cec-b4a0-57392f13c2bd"],
Cell[187370, 5410, 894, 29, 96, "Text",ExpressionUUID->"607b7ee5-7507-4790-b281-8e2895cc41e9"],
Cell[188267, 5441, 2515, 64, 567, "Input",ExpressionUUID->"c1d75075-59a9-4214-95e6-44cde3b80f08"],
Cell[190785, 5507, 851, 27, 96, "Text",ExpressionUUID->"6998eba4-ba17-4248-af0a-d071bb4ca26b"],
Cell[191639, 5536, 2813, 67, 567, "Input",ExpressionUUID->"f790ec06-1f15-413c-972e-d4306240459a"],
Cell[194455, 5605, 606, 17, 52, "Input",ExpressionUUID->"4af14cbd-0c35-4ae9-ab42-85c6ace52c67"],
Cell[195064, 5624, 2135, 62, 257, "Input",ExpressionUUID->"40c4a5fb-1559-4776-9a07-13731c69234f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[197248, 5692, 219, 4, 118, "Section",ExpressionUUID->"c24e68cb-8b49-4183-9043-f563dc550be9"],
Cell[197470, 5698, 271, 6, 100, "Text",ExpressionUUID->"b88d9b9b-2386-4c8f-bd7a-cf37f92ff3f9"],
Cell[CellGroupData[{
Cell[197766, 5708, 176, 6, 124, "Subsubsection",ExpressionUUID->"5961b1a8-917d-496a-8c48-6cd0abdf9545"],
Cell[CellGroupData[{
Cell[197967, 5718, 512, 15, 55, "Input",ExpressionUUID->"3ee22063-bc3f-4b6e-badc-9b2c7588c822"],
Cell[198482, 5735, 1649, 49, 92, "Output",ExpressionUUID->"fecfa19a-7b09-41ad-aadf-4c5d64e8e0f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200168, 5789, 1052, 30, 153, "Input",ExpressionUUID->"56aae50e-9f58-49d7-8188-5460c05b52cb"],
Cell[201223, 5821, 1414, 31, 90, "Output",ExpressionUUID->"3315f786-7ff3-4bee-aa1f-193d70dec962"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202674, 5857, 446, 14, 55, "Input",ExpressionUUID->"632bfdf2-44a8-4721-bd89-3cae983f4bc3"],
Cell[203123, 5873, 2398, 83, 106, "Output",ExpressionUUID->"6e64b762-40a5-48cd-b6b3-9429e9b3d3a6"]
}, Open  ]],
Cell[205536, 5959, 1214, 37, 115, "Input",ExpressionUUID->"a8c617a9-1725-4a1a-9d6c-5be06da80c22"],
Cell[CellGroupData[{
Cell[206775, 6000, 1033, 28, 92, "Input",ExpressionUUID->"09c4abea-4ecd-4d8a-b4e3-3c1aee60c94b"],
Cell[207811, 6030, 1516, 33, 100, "Output",ExpressionUUID->"6245b20e-42d4-4777-b57c-dd5e04cf3ee6"]
}, Open  ]],
Cell[209342, 6066, 251, 4, 52, "Input",ExpressionUUID->"a4c648d5-e442-4d98-ad73-d67df0478fea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209630, 6075, 540, 17, 95, "Subsection",ExpressionUUID->"90ef9de6-7a0b-4078-956a-ce1327f77bcd"],
Cell[CellGroupData[{
Cell[210195, 6096, 656, 20, 55, "Input",ExpressionUUID->"cd42c289-8382-4de7-a301-cdce1f901f40"],
Cell[210854, 6118, 8574, 286, 106, "Output",ExpressionUUID->"07ae772c-5192-4395-871c-f3462c583db1"]
}, Open  ]],
Cell[219443, 6407, 746, 14, 178, "Text",ExpressionUUID->"e9f7dfb9-8422-4224-8e2f-c4947c94cd68"],
Cell[220192, 6423, 2910, 81, 231, "Input",ExpressionUUID->"bbbe2736-9156-4db5-9bde-0e22aa7d6ee3"],
Cell[223105, 6506, 522, 15, 55, "Input",ExpressionUUID->"31a85cdb-61af-46c9-a58b-20cbdb48e27f"],
Cell[223630, 6523, 665, 21, 55, "Input",ExpressionUUID->"8a0d0f7e-fcb9-43d6-b358-44c41b3641b3"],
Cell[CellGroupData[{
Cell[224320, 6548, 332, 8, 55, "Input",ExpressionUUID->"0d26a244-5dbd-409a-9df2-014ad1edc37b"],
Cell[224655, 6558, 3220, 108, 106, "Output",ExpressionUUID->"5516d677-c44c-43b9-871d-7d474d93f77a"]
}, Open  ]],
Cell[227890, 6669, 1369, 37, 140, "Input",ExpressionUUID->"5ffa87f3-9a66-43f5-8de6-04a7767a63cc"],
Cell[229262, 6708, 246, 4, 52, "Input",ExpressionUUID->"3ab1f48e-31f3-400a-80bd-11577b5fad09"],
Cell[CellGroupData[{
Cell[229533, 6716, 782, 24, 55, "Input",ExpressionUUID->"79906eed-5ef3-47d1-a64f-c513b014b6b5"],
Cell[230318, 6742, 2056, 70, 106, "Output",ExpressionUUID->"625cd3cc-4cb7-4d06-9c6b-282d97c1f25e"]
}, Open  ]],
Cell[232389, 6815, 1649, 44, 140, "Input",ExpressionUUID->"f06a5e2e-805b-4f05-bc0d-799ac24bc9d2"],
Cell[234041, 6861, 738, 21, 78, "Input",ExpressionUUID->"1c3b0671-652c-4b58-a251-6fb939521038"],
Cell[234782, 6884, 794, 21, 134, "Text",ExpressionUUID->"b66e52c9-2031-4c8d-8f49-6ea9babcff84"],
Cell[235579, 6907, 1187, 33, 115, "Input",ExpressionUUID->"4114cfb9-e8ef-4030-aee0-465915afb832"],
Cell[236769, 6942, 1163, 32, 87, "Input",ExpressionUUID->"57b59beb-27f6-4428-8b8d-f0037e813743"],
Cell[237935, 6976, 189, 3, 60, "Text",ExpressionUUID->"00ea55cd-17da-403e-989f-8616374cae88"],
Cell[238127, 6981, 3943, 103, 257, "Input",ExpressionUUID->"941d1527-546a-46e3-a12f-f66cbd63442e"],
Cell[242073, 7086, 608, 16, 55, "Input",ExpressionUUID->"d1a0930a-5e02-4815-a040-7b9308a5aa6c"],
Cell[242684, 7104, 1551, 40, 87, "Input",ExpressionUUID->"0e076808-6832-4bd8-8faf-9bff3eae3d05"],
Cell[244238, 7146, 1588, 43, 140, "Input",ExpressionUUID->"712a5c2a-e2ff-42d4-ac22-92899b15ba2a"],
Cell[245829, 7191, 732, 21, 78, "Input",ExpressionUUID->"703f7ba8-f242-490c-80fb-2e9766c3cd8e"],
Cell[246564, 7214, 327, 10, 60, "Text",ExpressionUUID->"042fc02a-7d07-49a8-8030-ba563c3d5e57"],
Cell[CellGroupData[{
Cell[246916, 7228, 306, 9, 52, "Input",ExpressionUUID->"e7ce509c-88e0-4861-968a-44083415bc6e"],
Cell[247225, 7239, 4128, 106, 178, "Output",ExpressionUUID->"885460f9-61c6-4550-bcfe-71c2a3fab8c0"]
}, Open  ]],
Cell[251368, 7348, 305, 5, 52, "Input",ExpressionUUID->"9964f349-afc0-4e53-be4d-70d95ac6fc13"],
Cell[251676, 7355, 329, 10, 60, "Text",ExpressionUUID->"c906dd07-ac23-494b-90c4-66e250b3664c"],
Cell[CellGroupData[{
Cell[252030, 7369, 321, 9, 52, "Input",ExpressionUUID->"7a5d5d90-704a-432b-a5d7-871843258134"],
Cell[252354, 7380, 6133, 163, 261, "Output",ExpressionUUID->"ce13cd33-d117-47ff-8f2c-0538f3902cc2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[258536, 7549, 338, 10, 95, "Subsection",ExpressionUUID->"d87fc0df-f791-4548-ae57-c86abb8d88ba"],
Cell[CellGroupData[{
Cell[258899, 7563, 706, 21, 55, "Input",ExpressionUUID->"ec97641f-75cd-48d4-b07a-2cf3f74b7c1a"],
Cell[259608, 7586, 4285, 140, 98, "Output",ExpressionUUID->"9767baa8-cdee-463e-85ca-f2885081d072"]
}, Open  ]],
Cell[263908, 7729, 1838, 48, 170, "Input",ExpressionUUID->"7bc6eb63-5cdf-40a2-9434-a98946b4c3d6"],
Cell[265749, 7779, 718, 20, 87, "Input",ExpressionUUID->"21a850d1-033a-4549-8380-ebcf5e107ed7"],
Cell[266470, 7801, 1825, 48, 133, "Input",ExpressionUUID->"7d191dfc-7015-4f55-a59a-c0b5c9e91e22"],
Cell[268298, 7851, 714, 20, 87, "Input",ExpressionUUID->"48e012bd-5a57-4211-a0ce-dddf512d417d"],
Cell[269015, 7873, 934, 25, 85, "Input",ExpressionUUID->"757b9fa0-6db9-459e-bb1d-c244ec9c6feb"],
Cell[269952, 7900, 326, 10, 60, "Text",ExpressionUUID->"6841c6e6-0da1-4d9c-b128-836cede6669c"],
Cell[CellGroupData[{
Cell[270303, 7914, 429, 11, 52, "Input",ExpressionUUID->"96b15fbc-2141-4c7b-b1dc-1427507cdd8d"],
Cell[270735, 7927, 3246, 86, 167, "Output",ExpressionUUID->"e363ed67-8865-4440-91e3-1c65fd61f829"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[274030, 8019, 523, 15, 95, "Subsection",ExpressionUUID->"c516a38e-e670-4492-869f-71d1058bea5d"],
Cell[CellGroupData[{
Cell[274578, 8038, 333, 10, 79, "Subsubsection",ExpressionUUID->"5c44978c-b224-418b-a728-af9b045671cd"],
Cell[CellGroupData[{
Cell[274936, 8052, 595, 18, 55, "Input",ExpressionUUID->"a14fbeb7-dc73-4074-9d7a-29b8e91e71a0"],
Cell[275534, 8072, 1744, 48, 63, "Output",ExpressionUUID->"106cc3d5-5522-4c97-a2a3-334c66978abc"]
}, Open  ]],
Cell[277293, 8123, 497, 15, 60, "Text",ExpressionUUID->"07ec136d-ce31-4727-924f-cafb5d3f37e3"],
Cell[277793, 8140, 770, 20, 125, "Input",ExpressionUUID->"11dcae43-5d94-4261-8bcd-e8580190f4fc"],
Cell[278566, 8162, 1161, 30, 125, "Input",ExpressionUUID->"187d5560-f8ed-46d9-b48a-90c5fd9264de"],
Cell[279730, 8194, 583, 16, 85, "Input",ExpressionUUID->"6135ddf8-a679-4bff-81dd-06c30c6ce022"],
Cell[280316, 8212, 688, 21, 78, "Input",ExpressionUUID->"a17e8779-4fc5-4019-af31-40c15c0ef949"],
Cell[281007, 8235, 746, 21, 80, "Input",ExpressionUUID->"60bfd0ab-3a4f-4a7a-93aa-474aceafd4d8"],
Cell[281756, 8258, 374, 12, 60, "Text",ExpressionUUID->"a00bcbde-1b36-4459-953f-548c9142bedd"],
Cell[CellGroupData[{
Cell[282155, 8274, 428, 9, 52, "Input",ExpressionUUID->"aeb7feba-4c5d-401b-ae3b-0ff4fccc6987"],
Cell[282586, 8285, 3169, 83, 106, "Output",ExpressionUUID->"eda00c9f-de48-4508-9a92-a3878d952bd0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[285804, 8374, 174, 3, 79, "Subsubsection",ExpressionUUID->"65b6843a-12a8-49a1-841b-d8aeeb671905"],
Cell[CellGroupData[{
Cell[286003, 8381, 1023, 30, 55, "Input",ExpressionUUID->"e1389b8c-cb60-402c-ad87-a813b9d04f1f"],
Cell[287029, 8413, 10219, 340, 200, "Output",ExpressionUUID->"ee1330ae-3f3c-4177-aa33-60f7bfb3ff6a"]
}, Open  ]],
Cell[297263, 8756, 729, 19, 125, "Input",ExpressionUUID->"75660f65-1bb7-426b-b898-7afe7e97ef86"],
Cell[297995, 8777, 602, 15, 89, "Input",ExpressionUUID->"aeb40cb8-126b-456d-a0ab-5bac94c53b52"],
Cell[298600, 8794, 1170, 30, 125, "Input",ExpressionUUID->"61f736b0-31de-4e96-ba53-9014594ee793"],
Cell[299773, 8826, 887, 22, 89, "Input",ExpressionUUID->"d35f1fe8-22f9-4c79-be2d-a1aef0150323"],
Cell[300663, 8850, 174, 3, 52, "Input",ExpressionUUID->"09c6c110-a8ea-46ee-a0ce-456c9aa2870f"],
Cell[300840, 8855, 2479, 67, 182, "Input",ExpressionUUID->"613940a7-d1a2-4c36-beb5-ad81f25247fe"],
Cell[303322, 8924, 1181, 29, 87, "Input",ExpressionUUID->"6216d133-68bc-475e-ac80-cedd17b35906"],
Cell[CellGroupData[{
Cell[304528, 8957, 711, 20, 78, "Input",ExpressionUUID->"14a3cbcf-b0e8-4f1c-99ea-9375591eda35"],
Cell[305242, 8979, 5201, 166, 202, "Output",ExpressionUUID->"5d6bc17e-22c4-46fe-aee9-bc0ad51cc470"]
}, Open  ]],
Cell[310458, 9148, 177, 3, 52, "Input",ExpressionUUID->"9ec4af77-9eb6-4df2-b539-531f041821e6"],
Cell[CellGroupData[{
Cell[310660, 9155, 1393, 36, 227, "Input",ExpressionUUID->"ec99cfb9-81fd-4f8f-b4fd-6cd72bad3cb7"],
Cell[312056, 9193, 4032, 124, 164, "Output",ExpressionUUID->"5cd1bf98-729e-4e07-bf54-d101ebfcd59b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[316125, 9322, 709, 20, 78, "Input",ExpressionUUID->"1abf9def-03cf-4087-b430-dfd59eec8878"],
Cell[316837, 9344, 5175, 166, 208, "Output",ExpressionUUID->"a0d72be6-4da5-4110-83f4-367e5dbd7094"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[322061, 9516, 466, 13, 79, "Subsubsection",ExpressionUUID->"f1ec62e0-4f9a-4b8c-96a3-fd812afd3a88"],
Cell[322530, 9531, 1130, 29, 115, "Input",ExpressionUUID->"f649a56e-b7c4-43c3-895c-bb1404f67f37"],
Cell[323663, 9562, 535, 15, 55, "Input",ExpressionUUID->"84100989-1b4b-42b9-a60d-23f7e727456d"],
Cell[324201, 9579, 990, 26, 87, "Input",ExpressionUUID->"6352ffc8-73f9-414f-9c12-f74706ac7c83"],
Cell[325194, 9607, 1173, 34, 177, "Input",ExpressionUUID->"bd180780-aed6-4eef-9da9-8d50aef97815"],
Cell[326370, 9643, 1337, 40, 78, "Input",ExpressionUUID->"8b2ae7a6-f10b-46eb-b492-1f07b173b9da"],
Cell[327710, 9685, 1115, 28, 78, "Input",ExpressionUUID->"b5bc3934-fdac-4c6f-b657-6ba86ad8457c"],
Cell[328828, 9715, 299, 8, 60, "Text",ExpressionUUID->"2be0a816-a9d6-4cea-a539-a00972fb62a9"],
Cell[CellGroupData[{
Cell[329152, 9727, 623, 18, 55, "Input",ExpressionUUID->"afbd8a55-c7c9-4289-b317-f753e06d6b38"],
Cell[329778, 9747, 2424, 72, 106, "Output",ExpressionUUID->"62f768c8-a022-4961-8533-a485623ab02a"]
}, Open  ]],
Cell[332217, 9822, 907, 26, 76, "Input",ExpressionUUID->"fed91046-7bc8-41f1-8efc-98fb55567c62"],
Cell[333127, 9850, 948, 26, 103, "Input",ExpressionUUID->"c19fb5a2-9107-416b-803e-c7563d611fd7"],
Cell[334078, 9878, 352, 11, 60, "Text",ExpressionUUID->"2ad8a508-15dd-463b-b197-1c3803b2e519"],
Cell[CellGroupData[{
Cell[334455, 9893, 293, 6, 52, "Input",ExpressionUUID->"4733dfa7-46f5-484d-b637-895b33df282c"],
Cell[334751, 9901, 9695, 290, 334, "Output",ExpressionUUID->"40fbc6d0-f336-4e71-b6dd-1b16135c9f04"]
}, Open  ]],
Cell[344461, 10194, 356, 11, 60, "Text",ExpressionUUID->"dc287618-c806-47c6-8f0c-499c8839fa69"],
Cell[CellGroupData[{
Cell[344842, 10209, 308, 7, 52, "Input",ExpressionUUID->"fbee13ba-749f-4aa1-be33-4768291a9c6f"],
Cell[345153, 10218, 12483, 368, 552, "Output",ExpressionUUID->"7ecb4e0c-9627-4610-8755-1f54085d0d84"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[357697, 10593, 161, 3, 95, "Subsection",ExpressionUUID->"cad2f70b-a898-4e60-b1f1-23d5e96e4d48"],
Cell[CellGroupData[{
Cell[357883, 10600, 691, 21, 53, "Input",ExpressionUUID->"23255bbe-03c3-47b5-b8b1-1c553590a9c0"],
Cell[358577, 10623, 2455, 75, 98, "Output",ExpressionUUID->"75f6bd8d-f6f2-45e2-98ce-b388cee1c288"]
}, Open  ]],
Cell[361047, 10701, 333, 10, 60, "Text",ExpressionUUID->"a2b4147f-fdff-4090-8e45-5bc909bb0951"],
Cell[CellGroupData[{
Cell[361405, 10715, 1031, 25, 55, "Input",ExpressionUUID->"03bcb051-35b6-48e8-98f0-c6937827b1b9"],
Cell[362439, 10742, 1935, 49, 106, "Output",ExpressionUUID->"74249b6a-c22e-4917-8666-8e3881c76765"]
}, Open  ]],
Cell[364389, 10794, 789, 19, 85, "Input",ExpressionUUID->"cc5a20c7-95dc-4fe7-8ec9-a5b71367ad25"],
Cell[365181, 10815, 302, 9, 60, "Text",ExpressionUUID->"afd3fa98-7414-4622-8ba3-8de59b97f582"],
Cell[365486, 10826, 1070, 27, 55, "Input",ExpressionUUID->"e2496424-64d6-461a-bd6f-ecad8ee4434f"],
Cell[366559, 10855, 1338, 34, 85, "Input",ExpressionUUID->"ae07da8f-f46b-48ce-b0a5-3c4ef7562de5"],
Cell[367900, 10891, 171, 3, 60, "Text",ExpressionUUID->"3606b59c-52eb-4705-8606-e7d14d59e71e"],
Cell[CellGroupData[{
Cell[368096, 10898, 223, 5, 52, "Input",ExpressionUUID->"05f62c54-57f7-4e5e-962e-760b3b479ff6"],
Cell[368322, 10905, 4783, 159, 106, "Output",ExpressionUUID->"48d80810-fcac-468b-ac82-2adcf03d9753"]
}, Open  ]],
Cell[CellGroupData[{
Cell[373142, 11069, 164, 3, 79, "Subsubsection",ExpressionUUID->"771dce6a-56e7-4203-baff-f5ae29439b25"],
Cell[CellGroupData[{
Cell[373331, 11076, 1226, 35, 133, "Input",ExpressionUUID->"82c0f44f-49b8-485c-a2f0-48cbc5d4c1f0"],
Cell[374560, 11113, 39408, 1286, 443, "Output",ExpressionUUID->"d14c433a-4ce8-48ca-8355-79e3ad4697cd"]
}, Open  ]],
Cell[413983, 12402, 1205, 31, 55, "Input",ExpressionUUID->"dfb91925-960c-449e-bb3f-ababb7ff563f"],
Cell[415191, 12435, 174, 3, 60, "Text",ExpressionUUID->"2f7bf0bc-51d2-4cd2-8e9b-2d75fb739dbd"],
Cell[CellGroupData[{
Cell[415390, 12442, 1151, 32, 85, "Input",ExpressionUUID->"d4e3be7b-59b0-47ba-9195-c6dde1ae7750"],
Cell[416544, 12476, 4390, 147, 90, "Output",ExpressionUUID->"941d6ffc-b78e-4c10-b62a-fd740b37aa85"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[420995, 12630, 383, 10, 95, "Subsection",ExpressionUUID->"fc661ff5-501b-42d2-a3de-cfd2d3846095"],
Cell[CellGroupData[{
Cell[421403, 12644, 881, 26, 53, "Input",ExpressionUUID->"5f6fed55-929c-47a4-a50f-cf87fc542ee2"],
Cell[422287, 12672, 2224, 73, 106, "Output",ExpressionUUID->"9a94d9a0-ff50-4d73-b2a3-fc720220d65f"]
}, Open  ]],
Cell[424526, 12748, 1696, 43, 170, "Input",ExpressionUUID->"a51bfb25-9844-434e-a6ff-f06d93c65ed1"],
Cell[426225, 12793, 336, 10, 60, "Text",ExpressionUUID->"7d830f0f-3492-414b-abcd-00f9597f3536"],
Cell[CellGroupData[{
Cell[426586, 12807, 1516, 36, 129, "Input",ExpressionUUID->"985608a6-1dcc-45c6-b4d8-6bc54ecadb56"],
Cell[428105, 12845, 5214, 166, 202, "Output",ExpressionUUID->"c9bb630f-9dc2-4adb-bb08-d446d32c8ea1"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[433380, 13018, 225, 4, 173, "Title",ExpressionUUID->"1b596cbf-ef0b-4d0a-b764-48a319fa3824"],
Cell[433608, 13024, 875, 16, 336, "Text",ExpressionUUID->"fae34e12-aa77-45a1-a842-382b726b3e4e"],
Cell[CellGroupData[{
Cell[434508, 13044, 183, 3, 79, "Subsubsection",ExpressionUUID->"387ee611-627a-4619-8b5a-5f6de92e1b37"],
Cell[434694, 13049, 1524, 38, 242, "Text",ExpressionUUID->"48e4f739-f53f-4655-a776-110c4034c115"],
Cell[436221, 13089, 2945, 80, 192, "Input",ExpressionUUID->"30998e3e-3161-438a-8047-a4957a2f8df6"],
Cell[439169, 13171, 610, 17, 111, "Text",ExpressionUUID->"e671f6d4-cdaf-4db5-825a-13dd1fca3b70"],
Cell[439782, 13190, 490, 12, 52, "Input",ExpressionUUID->"c1bbef79-08c8-4f37-bf21-b749c8f14c41"],
Cell[440275, 13204, 152, 3, 52, "Input",ExpressionUUID->"582f8396-2cc9-41b3-a8fb-2025fc287356"]
}, Open  ]],
Cell[CellGroupData[{
Cell[440464, 13212, 169, 3, 79, "Subsubsection",ExpressionUUID->"4637d129-687e-4768-b968-05db2a1f7a18"],
Cell[440636, 13217, 303, 7, 60, "Text",ExpressionUUID->"391be671-c4ed-45ca-923b-67a0714b0eaa"],
Cell[440942, 13226, 1586, 43, 184, "Input",ExpressionUUID->"1cff540e-39d7-4de0-88ec-93bb1e72d3d9"],
Cell[CellGroupData[{
Cell[442553, 13273, 824, 18, 55, "Input",ExpressionUUID->"c45254df-f4ca-439a-9537-4af0b84b691f"],
Cell[443380, 13293, 699, 17, 98, "Output",ExpressionUUID->"f96a118b-18df-4bf5-849d-40496155f199"]
}, Open  ]],
Cell[CellGroupData[{
Cell[444116, 13315, 749, 22, 137, "Input",ExpressionUUID->"07042fda-7f85-4fe6-aacd-6cd6eab7102c"],
Cell[444868, 13339, 731, 17, 98, "Output",ExpressionUUID->"ad7f9be7-4f65-46c1-8d25-9426a68c9fbf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[445648, 13362, 185, 3, 79, "Subsubsection",ExpressionUUID->"af3efbf4-0d63-4319-8543-e4f9712b5409"],
Cell[445836, 13367, 690, 20, 60, "Text",ExpressionUUID->"fd016717-2a98-4ba8-829e-c1ae2caae195"],
Cell[446529, 13389, 2526, 68, 182, "Input",ExpressionUUID->"b292ab59-2ce2-4528-b2f6-99b9e22181a8"],
Cell[CellGroupData[{
Cell[449080, 13461, 765, 16, 55, "Input",ExpressionUUID->"4b82403d-ede9-4171-9998-393bcad4362b"],
Cell[449848, 13479, 1777, 56, 107, "Output",ExpressionUUID->"748471d4-a479-455b-939a-4d302400f70a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[451662, 13540, 569, 14, 55, "Input",ExpressionUUID->"0fcb74f7-1fd8-4d3b-b9e8-6aef662f896e"],
Cell[452234, 13556, 1572, 53, 107, "Output",ExpressionUUID->"60e3b825-a74e-403d-b705-0bd364b6d36d"]
}, Open  ]],
Cell[453821, 13612, 152, 3, 52, "Input",ExpressionUUID->"a889bd9c-24b6-4a4f-b747-87b4d74a63cc"],
Cell[453976, 13617, 168, 3, 60, "Text",ExpressionUUID->"d9d6a6b6-ed5f-4bd1-b5df-12b8a30d5700"],
Cell[CellGroupData[{
Cell[454169, 13624, 1245, 34, 78, "Input",ExpressionUUID->"13f3b2ab-7a04-484e-98ad-985849b58030"],
Cell[455417, 13660, 1552, 61, 61, "Output",ExpressionUUID->"54573c40-00f8-4b11-81b9-8f6ecef8c2ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[457006, 13726, 1099, 33, 78, "Input",ExpressionUUID->"b5ac11a7-7445-4929-8c43-ab83ba559d3d"],
Cell[458108, 13761, 3051, 109, 112, "Output",ExpressionUUID->"e8415628-81a3-47a6-b39c-fd77119819a7"]
}, Open  ]],
Cell[461174, 13873, 1741, 46, 167, "Input",ExpressionUUID->"6b6c4165-1adc-4993-9e13-711549f5ed67"],
Cell[462918, 13921, 869, 22, 55, "Input",ExpressionUUID->"0b143f94-f797-441d-bc72-a3d71345ee7f"],
Cell[463790, 13945, 864, 21, 55, "Input",ExpressionUUID->"e8b4b467-00bd-4547-bf0e-7d31e24d20c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[464691, 13971, 172, 3, 79, "Subsubsection",ExpressionUUID->"cfe3f07b-41e8-47d2-80cf-bee3e0bf8423"],
Cell[464866, 13976, 3104, 78, 541, "Text",ExpressionUUID->"b7fd849c-9d60-47f7-a271-bada0041dab4"],
Cell[467973, 14056, 4393, 131, 444, "Input",ExpressionUUID->"6b826ec2-6b17-4dc3-98da-fa4a92629807"],
Cell[472369, 14189, 4017, 122, 468, "Input",ExpressionUUID->"e6446d8e-9a3f-41a6-85b0-a28d522489b8"],
Cell[476389, 14313, 3070, 94, 247, "Text",ExpressionUUID->"d359a167-6519-4812-a1c4-a717870a0f23"]
}, Open  ]],
Cell[CellGroupData[{
Cell[479496, 14412, 334, 6, 79, "Subsubsection",ExpressionUUID->"5514a5cb-2d07-4f1b-a7dc-6ccde10a1ba6"],
Cell[479833, 14420, 1126, 34, 140, "Text",ExpressionUUID->"20e1b811-7b07-4454-810f-023e0230d014"],
Cell[CellGroupData[{
Cell[480984, 14458, 524, 9, 52, "Input",ExpressionUUID->"730e9857-b9c7-4639-8d67-5ad0df385f3b"],
Cell[481511, 14469, 16442, 634, 184, "Output",ExpressionUUID->"e1d1f922-47a9-4e57-b7dc-bc9d127ea7be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[497990, 15108, 1260, 29, 85, "Input",ExpressionUUID->"567d4725-7ae3-4fe5-8c8c-3b7fc25dade2"],
Cell[499253, 15139, 12246, 465, 184, "Output",ExpressionUUID->"5455b462-2c21-44af-93ce-2df439b5a27d"]
}, Open  ]],
Cell[511514, 15607, 387, 11, 60, "Text",ExpressionUUID->"9693f7ce-d281-42c4-a474-50fba83d5ce3"],
Cell[CellGroupData[{
Cell[511926, 15622, 374, 7, 52, "Input",ExpressionUUID->"49094b7a-66e0-4d1f-bb88-66b214eabfc5"],
Cell[512303, 15631, 6527, 249, 99, "Output",ExpressionUUID->"b55a5a4d-e8ad-4a80-853f-fae8ffbea6a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[518867, 15885, 909, 25, 85, "Input",ExpressionUUID->"c4fa3758-a314-41d3-bbaf-45cb66b4729d"],
Cell[519779, 15912, 6592, 247, 98, "Output",ExpressionUUID->"430e204b-2ea4-4bce-914c-31e65004a651"]
}, Open  ]],
Cell[526386, 16162, 335, 10, 60, "Text",ExpressionUUID->"61d514f2-cf95-4b45-b5cd-0a7724983f00"],
Cell[CellGroupData[{
Cell[526746, 16176, 334, 8, 52, "Input",ExpressionUUID->"0bb5eb2c-c553-40b2-986d-ffb5705ca7e3"],
Cell[527083, 16186, 2846, 108, 95, "Output",ExpressionUUID->"2a0d5665-d0b2-4bd7-9c99-3f6c270f229c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[529966, 16299, 816, 24, 85, "Input",ExpressionUUID->"51bb5b94-e497-4b94-8951-4d3d8ec0cfe3"],
Cell[530785, 16325, 2682, 101, 98, "Output",ExpressionUUID->"018db75b-8ea6-4103-96a7-eea6e7e4d525"]
}, Open  ]],
Cell[533482, 16429, 407, 12, 60, "Text",ExpressionUUID->"f3c42dc8-5b95-4c5f-b75f-3a1b36ff573e"],
Cell[CellGroupData[{
Cell[533914, 16445, 339, 8, 52, "Input",ExpressionUUID->"eb97720d-c7d9-4363-814b-d3833959e19c"],
Cell[534256, 16455, 1296, 48, 67, "Output",ExpressionUUID->"8634763e-41d7-42ad-8b44-183c43c658da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[535589, 16508, 455, 13, 52, "Input",ExpressionUUID->"e722df5e-9ea5-44fd-ae4a-8b84e09d1b32"],
Cell[536047, 16523, 1166, 43, 67, "Output",ExpressionUUID->"043a045d-ecf8-47e5-accd-331c380b7757"]
}, Open  ]],
Cell[537228, 16569, 315, 9, 60, "Text",ExpressionUUID->"14003880-7859-4740-8c23-bcc999ec7924"],
Cell[CellGroupData[{
Cell[537568, 16582, 383, 8, 52, "Input",ExpressionUUID->"929daee1-04fa-41b5-abdf-8fc36e833277"],
Cell[537954, 16592, 3012, 112, 98, "Output",ExpressionUUID->"6b5ffb12-3cec-42dc-bece-f310febb37e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[541003, 16709, 454, 13, 52, "Input",ExpressionUUID->"cff50810-ce45-44f8-b207-01850904091f"],
Cell[541460, 16724, 2600, 99, 95, "Output",ExpressionUUID->"2471833b-92c5-4900-8d42-51f1e54db58c"]
}, Open  ]],
Cell[544075, 16826, 465, 12, 60, "Text",ExpressionUUID->"24284cf3-bdd7-4f32-afa3-4e4c3c3c8138"],
Cell[CellGroupData[{
Cell[544565, 16842, 362, 8, 52, "Input",ExpressionUUID->"5281c041-8313-4829-a5b2-8f92ac3ee3b6"],
Cell[544930, 16852, 3301, 130, 79, "Output",ExpressionUUID->"ac444468-60a7-4f8a-8f41-b7b169b36984"]
}, Open  ]],
Cell[CellGroupData[{
Cell[548268, 16987, 456, 13, 52, "Input",ExpressionUUID->"975df8e9-6748-44e4-a24e-f49a220f51f7"],
Cell[548727, 17002, 2956, 117, 79, "Output",ExpressionUUID->"d0ce7792-1025-4df2-93f9-334eca2bca41"]
}, Open  ]],
Cell[551698, 17122, 381, 11, 60, "Text",ExpressionUUID->"d304c6f5-c759-4a11-be46-c415772e6e63"],
Cell[CellGroupData[{
Cell[552104, 17137, 330, 7, 52, "Input",ExpressionUUID->"53230808-04af-48fb-96eb-b68b20e93301"],
Cell[552437, 17146, 6560, 253, 98, "Output",ExpressionUUID->"7ed9ce4e-0067-42be-ae11-fda0d2247a0f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[559034, 17404, 572, 16, 92, "Input",ExpressionUUID->"490dbada-d618-4c74-86d7-0bd1d30b27e8"],
Cell[559609, 17422, 5975, 230, 98, "Output",ExpressionUUID->"be29cd1e-bc0c-40b6-bc4f-ad6259473a51"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[565633, 17658, 181, 3, 79, "Subsubsection",ExpressionUUID->"3b8d0277-a316-4d70-8b3f-b7bdc118c364"],
Cell[565817, 17663, 3308, 92, 405, "Text",ExpressionUUID->"54b1d2f9-84e8-4587-92cb-cc5b5232b371"],
Cell[CellGroupData[{
Cell[569150, 17759, 1218, 33, 96, "Input",ExpressionUUID->"58cc7182-e555-4038-837a-e6467eb3d45f"],
Cell[570371, 17794, 1094, 31, 119, "Output",ExpressionUUID->"729cec65-5056-4c07-af49-80c7a57518f1"]
}, Open  ]],
Cell[571480, 17828, 985, 24, 218, "Text",ExpressionUUID->"47cf852d-9297-40b3-a585-fde0b70d8531"],
Cell[CellGroupData[{
Cell[572490, 17856, 1385, 36, 111, "Input",ExpressionUUID->"7c2d8aa9-0d6c-44df-85dd-ac1155f21294"],
Cell[573878, 17894, 797, 19, 98, "Output",ExpressionUUID->"3c845520-bb8b-4afd-a45b-023b7b1fe186"]
}, Open  ]],
Cell[574690, 17916, 737, 16, 139, "Text",ExpressionUUID->"04aecef9-9d6e-4657-a746-14e3d73de73c"],
Cell[575430, 17934, 5724, 182, 650, "Input",ExpressionUUID->"91c476bb-ad22-4bf8-9d93-3f827474296b"],
Cell[581157, 18118, 1264, 33, 98, "Input",ExpressionUUID->"25a5ca41-b3d9-4d72-a0a0-03ef7dc00f45"],
Cell[582424, 18153, 164, 3, 60, "Text",ExpressionUUID->"435e1513-9ffa-4421-83f8-f3ffe63380bc"],
Cell[CellGroupData[{
Cell[582613, 18160, 516, 11, 52, "Input",ExpressionUUID->"e03da6fb-efae-47b0-bddf-61c4df0339b9"],
Cell[583132, 18173, 6625, 250, 99, "Output",ExpressionUUID->"e6fe0e25-5af4-4a85-b7f5-206344a12c63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[589794, 18428, 1592, 42, 280, "Input",ExpressionUUID->"3bea456d-6319-4521-98d1-1841b2bd5834"],
Cell[591389, 18472, 6082, 230, 99, "Output",ExpressionUUID->"b2174d07-1290-42a2-93f6-d1a88ef84b57"]
}, Open  ]],
Cell[CellGroupData[{
Cell[597508, 18707, 376, 9, 52, "Input",ExpressionUUID->"7f0d21d8-6310-41b0-9422-692ad44471e2"],
Cell[597887, 18718, 2888, 109, 98, "Output",ExpressionUUID->"277fe508-565d-450c-838b-799eb07a6ff7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[600812, 18832, 546, 15, 92, "Input",ExpressionUUID->"c1c8ca11-3465-4a19-b211-1e2cd5d70913"],
Cell[601361, 18849, 2609, 99, 98, "Output",ExpressionUUID->"8414f01f-1296-4d51-8d0d-4c2749eb49ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[604007, 18953, 1708, 49, 212, "Input",ExpressionUUID->"1ffcc4a6-0cdd-46c6-89d0-aa2c109a747c"],
Cell[605718, 19004, 1115, 29, 98, "Output",ExpressionUUID->"d845b578-1c25-4fd2-ac72-32e33b91bd3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[606870, 19038, 1061, 32, 117, "Input",ExpressionUUID->"b4f58a0f-418f-4b67-b497-dcd0746e3734"],
Cell[607934, 19072, 587, 15, 98, "Output",ExpressionUUID->"e79c861b-aa11-4931-9b52-3c2298878ff0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[608558, 19092, 1232, 36, 117, "Input",ExpressionUUID->"23fff9e6-588e-4717-911f-c1dc35a5b8cf"],
Cell[609793, 19130, 670, 18, 98, "Output",ExpressionUUID->"44fe38cf-705e-4a7f-a48c-12a105b1c353"]
}, Open  ]],
Cell[CellGroupData[{
Cell[610500, 19153, 1180, 35, 117, "Input",ExpressionUUID->"8ca7b4eb-f5ec-40d8-b1dd-31e0bafa53a1"],
Cell[611683, 19190, 668, 17, 98, "Output",ExpressionUUID->"09575f5f-74d3-4677-ac6d-57b3309bd6f1"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


